Lifetime-unified quadratic and cubic approximations of fluorescence peak time for a time-domain diffuse-light response

We study the temporal maximum of a boundary response generated by a coupled diffusion system in a half-space with Robin boundary conditions and a point fluorophore. The fluorescence lifetime enters through a one-sided exponential time convolution. Previous peak-time approximations were derived under separate short- and long-lifetime scalings. We construct a single reduced peak-time formula for every positive ratio of lifetime to the intrinsic width of the transport peak, thereby describing the transition between these regimes without switching formulas. Starting from a known large-distance approximation of the zero-lifetime response, we normalize at its unique maximum and approximate its logarithm quadratically. The resulting scalar mode equation has a unique solution, expressed through the inverse scaled complementary error function. Its endpoint expansions recover the leading structures of the earlier approximations in the corresponding joint large-distance regimes. A cubic correction accounts for the leading local asymmetry. Under a stated bound on the normalized cubic coefficient, we prove uniqueness of its positive mode and agreement with the exact reduced-profile peak expansion through second order in the lifetime. A conditional peak-location stability estimate is combined with a decomposition into transport-profile and local truncation errors. Numerical comparisons with the full diffusion response support the accuracy of the construction. The lifetime-unified formula is distinguished from the fixed-geometry, infinite-lifetime limit, in which the transport tail yields a different peak-time growth law.

==> anc/DATA_DICTIONARY.txt <==
Manuscript: Lifetime-unified quadratic and cubic approximations of fluorescence peak time for a time-domain diffuse-light response
Journal: Partial Differential Equations and Applications
Author: Junyong Eom
Affiliation: Graduate School of Science and Technology, Gunma University, Maebashi, Gunma, Japan
Correspondence: eom@gunma-u.ac.jp

CSV COLUMN GUIDE

Units: *_ps are picoseconds, *_mm are millimetres, *_per_mm are inverse millimetres.
rho = lifetime_ps / sigma_ps. gamma3 is the dimensionless logarithmic cubic coefficient.
peak_full_ps: peak of the full temporal integral response after lifetime convolution.
peak_transport_ps: peak of the direct lifetime convolution of the reduced transport profile.
peak_quadratic_ps / peak_cubic_ps: the two reduced peak-time approximations.
error_*_percent: 100 * abs(approximation - full peak) / full peak.
Signed columns use full minus approximation; each percentage has the full peak in its denominator.
signed_transport_percent + signed_cubic_local_shape_percent = signed_cubic_total_percent,
and similarly for the quadratic decomposition, up to floating-point rounding.
cubic_opposite_signs is 1 when transport and cubic local-shape errors have opposite signs.
Refinement relative_change_percent uses the refined full peak in its denominator.
The 95th percentile in aggregate_summary.csv uses linear interpolation.

baseline_results.csv
config_id, varied_parameter, varied_value, depth_mm, mua_per_mm, separation_mm, beta_per_mm, rho, lifetime_ps, t0_ps, sigma_ps, gamma3, peak_full_ps, peak_transport_ps, peak_quadratic_ps, peak_cubic_ps, error_transport_percent, error_quadratic_percent, error_cubic_percent

parameter_sweep_results.csv
config_id, varied_parameter, varied_value, depth_mm, mua_per_mm, separation_mm, beta_per_mm, rho, lifetime_ps, t0_ps, sigma_ps, gamma3, peak_full_ps, peak_transport_ps, peak_quadratic_ps, peak_cubic_ps, error_transport_percent, error_quadratic_percent, error_cubic_percent

aggregate_summary.csv
method, sample_count, mean_percent, percentile_95_percent, maximum_percent

refinement_check.csv
config_id, varied_parameter, varied_value, rho, lifetime_ps, coarse_peak_full_ps, refined_peak_full_ps, absolute_change_ps, relative_change_percent

signed_error_diagnostics.csv
config_id, rho, lifetime_ps, peak_full_ps, peak_transport_ps, peak_quadratic_ps, peak_cubic_ps, signed_transport_percent, signed_quadratic_local_shape_percent, signed_quadratic_total_percent, signed_cubic_local_shape_percent, signed_cubic_total_percent, cubic_opposite_signs, quadratic_decomposition_residual_percent, cubic_decomposition_residual_percent


==> anc/README.txt <==
LIFETIME-UNIFIED PEAK-TIME PREPRINT: ANCILLARY CODE AND DATA

Author: Junyong Eom
Prepared for arXiv on 15 October 2026 from the supplementary files accompanying
the 27 September 2026 PDEA submission. Numerical results are retained without
modification. The original numerical validation was performed in September 2026.

The paper's main.tex and Fig1.pdf--Fig5.pdf are in the parent directory.
This directory is not needed to compile the article.

Install the dependencies listed in requirements.txt, then run from this folder:

  python reproduce_results.py

The calculations are deterministic. They require NumPy and SciPy; figures also
require Matplotlib. This recalculates and may overwrite the CSV data in this
folder, so use a working copy if the supplied reference data should be retained.

To render figures from the included data without recalculating all responses:

  python render_figures_from_csv.py

The original descriptive figure filenames generated here differ from the short
Fig1.pdf--Fig5.pdf filenames used by the article. The article's supplied figures
are the prepared PDEA submission versions.

Important files:
  reproduce_results.py             numerical calculation and original plotting
  render_figures_from_csv.py        presentation of existing CSV results
  record_environment.py             environment recording utility
  baseline_results.csv              baseline lifetime sweep
  parameter_sweep_results.csv       104 configuration--lifetime pairs
  aggregate_summary.csv             aggregate errors
  signed_error_diagnostics.csv      signed-error decomposition
  refinement_check.csv              retained numerical refinement check
  DATA_DICTIONARY.txt               definitions of data columns
  reference_environment.json        original reference environment
  requirements*.txt                 dependency specifications
  VALIDATION_REPORT.txt             retained numerical validation report

The submitted manuscript's reference to Online Resource 1 / ESM_1.py has been
replaced in the preprint by the actual path anc/reproduce_results.py. The locally
available supplementary code and data are supplied here; this does not claim
byte identity with an unavailable journal-uploaded ESM_1.py wrapper.


==> anc/VALIDATION_REPORT.txt <==
NUMERICAL REPRODUCTION CHECK
25 September 2026

Command: python reproduce_results.py --skip-figures
The full numerical calculation, including grid refinement, was rerun.
Every parsed numeric entry in all five CSV files matched the supplied
reference CSVs exactly in the recorded environment (maximum difference 0).
This is a numerical reproducibility check, not a new analytical proof.

Baseline lifetime sweep (11 cases)
  transport mean=0.241726%  p95=0.250070%  max=0.250711%
  quadratic mean=4.028468%  p95=5.881028%  max=5.998993%
  cubic     mean=0.212745%  p95=0.399656%  max=0.467644%
Parameter sweep (104 cases)
  transport mean=0.263515%  p95=0.719930%  max=0.799628%
  quadratic mean=3.280428%  p95=7.364321%  max=10.389008%
  cubic     mean=0.233929%  p95=0.671945%  max=1.696874%
Cubic coefficient range: 0.076243 to 0.150185
Refinement check: max absolute change=0.0002125283 ps; max relative change=0.0000555237%


==> anc/aggregate_summary.csv <==
method,sample_count,mean_percent,percentile_95_percent,maximum_percent
transport,104,0.26351542984713866,0.7199296302700532,0.7996281810224277
quadratic,104,3.280427868738154,7.364321470784895,10.389008438289528
cubic,104,0.23392875632599125,0.6719447923206532,1.6968738505166316


==> anc/baseline_results.csv <==
config_id,varied_parameter,varied_value,depth_mm,mua_per_mm,separation_mm,beta_per_mm,rho,lifetime_ps,t0_ps,sigma_ps,gamma3,peak_full_ps,peak_transport_ps,peak_quadratic_ps,peak_cubic_ps,error_transport_percent,error_quadratic_percent,error_cubic_percent
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,0.0,0.0,457.1004533913525,95.36084616688007,0.10799495842612922,458.2097792575403,457.10046471531615,457.1004533913525,457.1004533913525,0.2420975266005023,0.2420999979496847,0.2420999979496847
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,1.0486484130499585,100.0,457.1004533913525,95.36084616688007,0.10799495842612922,535.375574789436,534.1579498373535,525.5793348493465,534.9046946160789,0.22743378843186257,1.829788358189914,0.08795324171115637
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,2.097296826099917,200.0,457.1004533913525,95.36084616688007,0.10799495842612922,572.4785265425581,571.1490107569805,556.3582264902559,573.4785940019223,0.23223854239689437,2.8158785534995707,0.17469082472035266
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,3.1459452391498757,300.0,457.1004533913525,95.36084616688007,0.10799495842612922,596.1516526425498,594.7425957442936,575.2177242690918,597.7847089954278,0.23635880098803183,3.5115105830311104,0.2739330413057
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,4.194593652199834,400.0,457.1004533913525,95.36084616688007,0.10799495842612922,613.4956269681643,612.0255529985311,588.6180827983151,615.0844407816837,0.23962256697706863,4.055048328998141,0.2589772027180047
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,5.243242065249793,500.0,457.1004533913525,95.36084616688007,0.10799495842612922,627.1589930062067,625.639582049013,598.9246453765005,628.2908398582077,0.24226886230405634,4.501944155240203,0.18047207560169495
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,6.291890478299751,600.0,457.1004533913525,95.36084616688007,0.10799495842612922,638.4166631421684,636.8558830008416,607.2527875427927,638.8554245266753,0.24447672365645792,4.881432048780323,0.0687264931882174
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,7.340538891349709,700.0,457.1004533913525,95.36084616688007,0.10799495842612922,647.9798579544771,646.3835178941325,614.2131506199089,647.5948829211238,0.2463564323409451,5.211073603608899,0.05941157408326679
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,8.389187304399668,800.0,457.1004533913525,95.36084616688007,0.10799495842612922,656.2857230518395,654.6581938342118,620.1747937070044,655.0084901807155,0.2479909527910099,5.502318285534716,0.1946153674019593
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,9.437835717449627,900.0,457.1004533913525,95.36084616688007,0.10799495842612922,663.6220335188624,661.9667692851212,625.377078618995,661.4210045515415,0.249428763684065,5.763062853274041,0.33166906102407673
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,10.486484130499585,1000.0,457.1004533913525,95.36084616688007,0.10799495842612922,670.1882492421362,668.5080161234544,629.9837008601432,667.054156399891,0.2507106205729318,5.998993331717937,0.4676436577020408


==> anc/parameter_sweep_results.csv <==
config_id,varied_parameter,varied_value,depth_mm,mua_per_mm,separation_mm,beta_per_mm,rho,lifetime_ps,t0_ps,sigma_ps,gamma3,peak_full_ps,peak_transport_ps,peak_quadratic_ps,peak_cubic_ps,error_transport_percent,error_quadratic_percent,error_cubic_percent
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,0.0,0.0,457.1004533913525,95.36084616688007,0.10799495842612922,458.20983345750176,457.10048981361393,457.1004533913525,457.1004533913525,0.24210384912892,0.24211179794598092,0.24211179794598092
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,0.5,47.68042308344003,457.1004533913525,95.36084616688007,0.10799495842612922,503.1725473298736,502.02989497995856,497.9284665075581,501.9716076083913,0.22708956519560655,1.0422032859589982,0.23867353810441347
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,1.0,95.36084616688007,457.1004533913525,95.36084616688007,0.10799495842612922,533.0442345228853,531.8328967670151,523.6021665117828,532.4942577984247,0.22724901188631044,1.7713479294178753,0.10317656375233196
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,2.0,190.72169233376013,457.1004533913525,95.36084616688007,0.10799495842612922,569.7821624155943,568.4613813632233,554.1694713123939,570.6792736426346,0.23180456312839487,2.740115807944974,0.15744810670046838
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,4.0,381.44338466752026,457.1004533913525,95.36084616688007,0.10799495842612922,610.6080488930161,609.1482770285577,586.4117126330385,612.242958522926,0.23906855913623146,3.962662513840686,0.2677510774503949
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,6.0,572.1650770012805,457.1004533913525,95.36084616688007,0.10799495842612922,635.4772965770499,633.9273569543245,605.0923491391068,636.1254825104048,0.24390165173074865,4.781437134199646,0.10199985693373637
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,8.0,762.8867693350405,457.1004533913525,95.36084616688007,0.10799495842612922,653.3293774647349,651.7130114200642,618.0615730047035,652.3884321339573,0.24740446403054334,5.398166021079471,0.14402311655247504
baseline,baseline,0.0,20.0,0.1,8.0,0.5493,10.0,953.6084616688006,457.1004533913525,95.36084616688007,0.10799495842612922,667.2278038892076,665.5588299843006,627.9123974833308,664.5265616516992,0.2501355451884264,5.892351334388505,0.4048455747442023
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,0.0,0.0,219.43090153665864,61.95266396377583,0.15018494980149338,221.1179395708372,219.43101856940697,219.43090153665864,219.43090153665864,0.7629055357083772,0.7629584634575061,0.7629584634575061
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,0.5,30.976331981887913,219.43090153665864,61.95266396377583,0.15018494980149338,251.5165152232858,249.7571071821056,245.9554582973075,249.72859687501142,0.6995198862461439,2.211010645182259,0.7108552480886392
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,1.0,61.95266396377583,219.43090153665864,61.95266396377583,0.15018494980149338,272.1366023909504,270.22514853478293,262.63477872075543,271.25651589553235,0.7023876389187271,3.49156401113021,0.32339879593032406
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,2.0,123.90532792755165,219.43090153665864,61.95266396377583,0.15018494980149338,297.854695310521,295.701130578261,282.4933059749765,298.8337283389586,0.7230252758026403,5.15734335479581,0.3286948447856343
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,4.0,247.8106558551033,219.43090153665864,61.95266396377583,0.15018494980149338,327.0469893071536,324.581335152719,303.43998191450504,328.03409782406936,0.753914341073137,7.218231069076586,0.3018246763276934
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,6.0,371.715983782655,219.43090153665864,61.95266396377583,0.15018494980149338,345.1756483824752,342.50406482160884,315.57614935228776,344.01467499205097,0.7739779945038489,8.575199081654048,0.3363427854382635
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,8.0,495.6213117102066,219.43090153665864,61.95266396377583,0.15018494980149338,358.353166103091,355.5277552139379,324.0018083130966,354.62868322392956,0.7884431215937064,9.58589487670724,1.0393330466877944
depth_10,depth_mm,10.0,10.0,0.1,8.0,0.5493,10.0,619.5266396377583,219.43090153665864,61.95266396377583,0.15018494980149338,368.7064997510369,365.75821867376624,330.4015503793797,362.4500155716064,0.7996281810224277,10.389008438289528,1.6968738505166316
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,0.0,0.0,336.39411023460406,80.00404304073481,0.12434100748683329,337.7336767119777,336.39415519134445,336.39411023460406,336.39411023460406,0.39662065497116444,0.39663396627042063,0.39663396627042063
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,0.5,40.00202152036741,336.39411023460406,80.00404304073481,0.12434100748683329,376.0365196861063,374.65016278247816,370.64722616124374,374.59975450918,0.36867613411202876,1.43318354540704,0.3820812877764223
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,1.0,80.00404304073481,336.39411023460406,80.00404304073481,0.12434100748683329,401.68625788117896,400.202622304047,392.18646246959645,401.00287178768366,0.3693518381629154,2.364978941946429,0.1701293186129983
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,2.0,160.00808608146963,336.39411023460406,80.00404304073481,0.12434100748683329,433.3968260925855,431.7582018381987,417.83124297655365,434.3462251390507,0.37808866049165357,3.591531404686988,0.219059990592175
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,4.0,320.01617216293926,336.39411023460406,80.00404304073481,0.12434100748683329,468.921054500242,467.0844073892653,444.8812301152218,470.4162896435628,0.3916751217183269,5.126625079916902,0.3188671374362436
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,6.0,480.0242582444089,336.39411023460406,80.00404304073481,0.12434100748683329,490.7214784762434,488.7555648309349,460.55355798492644,490.8004191089683,0.4006169959001946,6.147666612228275,0.016086647148602744
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,8.0,640.0323443258785,336.39411023460406,80.00404304073481,0.12434100748683329,506.4463870520933,504.3845854424365,471.4342326648926,504.539109737128,0.4071115250042713,6.913299271616555,0.3766000437019861
depth_15,depth_mm,15.0,15.0,0.1,8.0,0.5493,10.0,800.0404304073481,336.39411023460406,80.00404304073481,0.12434100748683329,518.7319503991773,516.5941154783407,479.69869147847794,514.733469166749,0.4121270955435749,7.524745466451855,0.7708183830495391
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,0.0,0.0,702.6782715844455,120.96194208647587,0.08815763004460898,703.5012990236017,702.6783059416177,702.6782715844455,702.6782715844455,0.11698529670467583,0.11699018044437715,0.11699018044437715
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,0.5,60.480971043237936,702.6782715844455,120.96194208647587,0.08815763004460898,759.5012106742716,758.6582344954874,754.4671970877469,758.5969788573703,0.11099076169159813,0.6628052089680918,0.11905600731018462
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,1.0,120.96194208647587,702.6782715844455,120.96194208647587,0.08815763004460898,796.3504380642752,795.4669418430706,787.0333994431867,795.9709257399877,0.11094314499935021,1.1699671621624075,0.04765644697954494
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,2.0,241.92388417295174,702.6782715844455,120.96194208647587,0.08815763004460898,841.3952560593979,840.4470352016366,825.8069705853788,842.209734562467,0.11269624483054273,1.8526709488505329,0.0968009383465856
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,4.0,483.8477683459035,702.6782715844455,120.96194208647587,0.08815763004460898,890.9741131258928,889.9441995913013,866.7051408946159,892.6121583417083,0.11559410306301346,2.723869512452132,0.18384880005869003
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,6.0,725.7716525188553,702.6782715844455,120.96194208647587,0.08815763004460898,920.906005082678,919.8236086006439,890.4008835606487,921.9966944128357,0.11753604342464519,3.312511956015596,0.11843655314852623
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,8.0,967.695536691807,702.6782715844455,120.96194208647587,0.08815763004460898,942.2665766841507,941.1456316655521,906.8518964154581,942.2411659287487,0.11896262123010089,3.7584565923283964,0.002696769261556152
depth_30,depth_mm,30.0,30.0,0.1,8.0,0.5493,10.0,1209.6194208647587,702.6782715844455,120.96194208647587,0.08815763004460898,958.8249841678278,957.6737938307493,919.3473272760706,957.4687095415669,0.12006261372898772,4.117295392132505,0.14145174027124374
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,0.0,0.0,950.4579620437829,142.3109172907048,0.07624275324534975,951.1109429315848,950.4579927182214,950.4579620437829,950.4579620437829,0.06865131961901576,0.06865454473577809,0.06865454473577809
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,0.5,71.1554586453524,950.4579620437829,142.3109172907048,0.07624275324534975,1016.2830921682717,1015.616472372533,1011.3872871418032,1015.5568236080226,0.0655939079254328,0.48173634533494986,0.07146321392591166
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,1.0,142.3109172907048,950.4579620437829,142.3109172907048,0.07624275324534975,1058.919802820516,1058.2258045194947,1049.7012067923667,1058.642250456231,0.06553832492062375,0.8705660243197639,0.0262108956264343
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,2.0,284.6218345814096,950.4579620437829,142.3109172907048,0.07624275324534975,1110.8541791003668,1110.1164008720732,1095.3180543785027,1111.60918960606,0.06641539836408224,1.3985746297003754,0.0679666620424191
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,4.0,569.2436691628192,950.4579620437829,142.3109172907048,0.07624275324534975,1167.6904931965807,1166.8977031809677,1143.4344787002788,1169.2522041519323,0.06789384860390142,2.077264021384688,0.13374357027403547
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,6.0,853.8655037442288,950.4579620437829,142.3109172907048,0.07624275324534975,1201.8194463724262,1200.9915150984725,1171.3123617477984,1203.041165813428,0.06888982171596059,2.538408303902095,0.10165582231918976
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,8.0,1138.4873383256383,950.4579620437829,142.3109172907048,0.07624275324534975,1226.0886500532204,1225.2350413031143,1190.666868540153,1226.4552993483699,0.06962047565394659,2.8890065585004643,0.029903979221533872
depth_40,depth_mm,40.0,40.0,0.1,8.0,0.5493,10.0,1423.1091729070479,950.4579620437829,142.3109172907048,0.07624275324534975,1244.8527555226285,1243.978996723599,1205.3676595248505,1244.1456924353756,0.07018973088609524,3.1718687871001174,0.05679893337714817
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,0.0,0.0,612.3020764865586,150.70921603255812,0.1296604476786186,614.9467004371052,612.3021232234387,612.3020764865586,612.3020764865586,0.43004982574696476,0.4300574258983397,0.4300574258983397
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,0.5,75.35460801627906,612.3020764865586,150.70921603255812,0.1296604476786186,687.4500750156926,684.7131288399933,676.8270686216158,684.622768197273,0.39813017340013845,1.5452767815661836,0.41127449413036854
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,1.0,150.70921603255812,612.3020764865586,150.70921603255812,0.1296604476786186,736.1183867455594,733.1872367753879,717.4020357682016,734.8741691209956,0.39819002254927904,2.542573492845949,0.16902411989253605
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,2.0,301.41843206511624,612.3020764865586,150.70921603255812,0.1296604476786186,796.3916176582778,793.1507533785053,765.7109039033119,798.5277804120196,0.40694354484819695,3.8524656807890563,0.2682301905716964
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,4.0,602.8368641302325,612.3020764865586,150.70921603255812,0.1296604476786186,864.0975546472573,860.4604201046042,816.6668581328222,867.1690841529536,0.42091712018996486,5.489044177864537,0.3554609649312268
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,6.0,904.2552961953487,612.3020764865586,150.70921603255812,0.1296604476786186,905.7515903907909,901.8550003909182,846.1899191791969,905.7220906096122,0.43020515130328557,6.575938904605822,0.003256939484467371
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,8.0,1205.673728260465,612.3020764865586,150.70921603255812,0.1296604476786186,935.8466293955521,931.757510112748,866.6866077039015,931.6217291083474,0.4369433146802225,7.3901021299098915,0.45145220963540916
mua_0.05,mua_per_mm,0.05,20.0,0.05,8.0,0.5493,10.0,1507.092160325581,612.3020764865586,150.70921603255812,0.1296604476786186,959.3876272982322,955.1454263419629,882.2549472701236,950.8073660116619,0.44217799308252287,8.039782652328435,0.8943477112305024
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,0.0,0.0,382.0239660215614,72.25040675929475,0.0971584495147252,382.6690045176463,382.0240476761883,382.0239660215614,382.0239660215614,0.1685416989209681,0.16856303710772735,0.16856303710772735
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,0.5,36.125203379647374,382.0239660215614,72.25040675929475,0.0971584495147252,416.3964551360969,415.73352092705267,412.957422187182,415.6925501309558,0.15920745742841672,0.8259035125049032,0.16904682939989055
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,1.0,72.25040675929475,382.0239660215614,72.25040675929475,0.0971584495147252,438.6875528064145,437.98809250018974,432.40917144153775,438.37106975869153,0.15944384602437325,1.4311738103148965,0.07214315648992509
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,2.0,144.5008135185895,382.0239660215614,72.25040675929475,0.0971584495147252,466.0106720230039,465.2529945811991,455.56857379745486,466.5689326924789,0.16258800222656403,2.240742294638606,0.11979568344465252
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,4.0,289.001627037179,382.0239660215614,72.25040675929475,0.0971584495147252,496.21417567195175,495.38272436850434,479.9969964036396,497.30797481192457,0.16755895825053638,3.2681813747766317,0.22042883770735505
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,6.0,433.5024405557685,382.0239660215614,72.25040675929475,0.0971584495147252,514.5225627460686,513.6435043558023,494.1504319103259,515.1260252989191,0.17084933760235566,3.9594241945414828,0.11728592612726943
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,8.0,578.003254074358,382.0239660215614,72.25040675929475,0.0971584495147252,527.6227011258212,526.7087990743713,503.97659995839376,527.339740698035,0.17321128327114163,4.481630740484118,0.05362931260963731
mua_0.15,mua_per_mm,0.15,20.0,0.15,8.0,0.5493,10.0,722.5040675929474,382.0239660215614,72.25040675929475,0.0971584495147252,537.7977005418697,536.8560021208831,511.44010415433735,536.4942389936876,0.1751027235776251,4.901024374216406,0.24237023454521436
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,0.0,0.0,335.35696759813584,59.133642298721206,0.09018453254012311,335.78944194909866,335.3570104123993,335.35696759813584,335.35696759813584,0.12878056385254655,0.12879331418299272,0.12879331418299272
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,0.5,29.566821149360603,335.35696759813584,59.133642298721206,0.09018453254012311,363.2176925784476,362.773831788767,360.6745819065931,362.74268435901286,0.12220241435093711,0.7001615625607864,0.13077783079968316
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,1.0,59.133642298721206,335.35696759813584,59.133642298721206,0.09018453254012311,381.28450768026335,380.81758426641125,376.59494601365765,381.07781638912036,0.12246063095845795,1.2299376376808522,0.05420920257172233
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,2.0,118.26728459744241,335.35696759813584,59.133642298721206,0.09018453254012311,403.3827494069949,402.8790906366558,395.5498540369372,403.7871209608764,0.12485877769426318,1.94180226635192,0.10024512810127907
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,4.0,236.53456919488482,335.35696759813584,59.133642298721206,0.09018453254012311,427.72853600866375,427.17839293699325,415.543396898622,428.54401608537023,0.12861967938920987,2.848802005063074,0.1906536525049525
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,6.0,354.8018537923272,335.35696759813584,59.133642298721206,0.09018453254012311,442.4396006641733,441.85947658767503,427.1273343474272,442.9603478018788,0.13111938344294535,3.4608715616233083,0.11769903438203969
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,8.0,473.06913838976965,335.35696759813584,59.133642298721206,0.09018453254012311,452.9440646579964,452.3419731281634,435.16960196340597,452.8815921988445,0.13292845117369329,3.9242070007057896,0.013792532903396106
mua_0.2,mua_per_mm,0.2,20.0,0.2,8.0,0.5493,10.0,591.336422987212,335.35696759813584,59.133642298721206,0.09018453254012311,461.0903930493874,460.4710898859188,441.27813764111215,460.33828188453896,0.13431274492033654,4.296826762589509,0.1631157743006523
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,0.0,0.0,449.89523969846863,94.5263033746934,0.10879900359244592,450.995316723888,449.89527380916337,449.89523969846863,449.89523969846863,0.2439144873422462,0.24392205076773574,0.24392205076773574
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,0.5,47.2631516873467,449.89523969846863,94.5263033746934,0.10879900359244592,495.5975029066349,494.4639307556479,490.36594973447916,494.4058619349647,0.22872838227365833,1.055605232365604,0.24044531392537016
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,1.0,94.5263033746934,449.89523969846863,94.5263033746934,0.10879900359244592,525.2405252395723,524.0378684772471,515.8149684135215,524.7059645085492,0.2289725762833418,1.7945220090836835,0.10177446433313785
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,2.0,189.0526067493868,449.89523969846863,94.5263033746934,0.10879900359244592,561.7059341011292,560.3931562240396,546.1147658993035,562.630027812091,0.2337126594879918,2.7756815898296425,0.16451556853153995
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,4.0,378.1052134987736,449.89523969846863,94.5263033746934,0.10879900359244592,602.244621284363,600.7919923744194,578.0748418325837,603.901899843723,0.24120247132232414,4.013282742191065,0.2751836215366433
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,6.0,567.1578202481604,449.89523969846863,94.5263033746934,0.10879900359244592,626.9476599018546,625.404235835314,596.5919962474558,627.5995303548641,0.2461806886371109,4.8418178415644615,0.10397525897321283
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,8.0,756.2104269975472,449.89523969846863,94.5263033746934,0.10879900359244592,644.684657502455,643.0742838050558,609.4477209912185,643.7284537574162,0.24979246499179109,5.46576316051113,0.1483211573148326
separation_4,separation_mm,4.0,20.0,0.1,4.0,0.5493,10.0,945.263033746934,449.89523969846863,94.5263033746934,0.10879900359244592,658.4958323399542,656.8324495849215,619.2123367699844,655.7628686345461,0.25260338385466585,5.965640728564145,0.41503128359925506
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,0.0,0.0,468.88865511316453,96.71206139258368,0.10671744347819061,470.01271070258656,468.8886830904518,468.88865511316453,468.88865511316453,0.23914834355320203,0.2391542960065403,0.2391542960065403
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,0.5,48.35603069629184,468.88865511316453,96.71206139258368,0.10671744347819061,515.5589835681495,514.402016062662,510.2951806396029,514.3434291643633,0.2244103084927752,1.0209894689674872,0.23577407096534883
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,1.0,96.71206139258368,468.88865511316453,96.71206139258368,0.10671744347819061,545.8007360283348,544.57578448509,536.3326640595615,545.2264679421804,0.2244320064788535,1.734712202418462,0.10521570387265565
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,2.0,193.42412278516736,468.88865511316453,96.71206139258368,0.10671744347819061,582.9796473617947,581.6462519755637,567.3330921944918,583.8341196058193,0.22872074389991845,2.683893895457514,0.14656982415962386
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,4.0,386.8482455703347,468.88865511316453,96.71206139258368,0.10671744347819061,624.2704072469535,622.7994901020575,600.0321898574872,625.869449761355,0.2356217959109736,3.8826471843119026,0.2561458137112917
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,6.0,580.2723683555021,468.88865511316453,96.71206139258368,0.10671744347819061,649.4084030539892,647.8483841214605,618.9775215868829,650.0503599562286,0.2402215501358393,4.685938975227035,0.09885257092769739
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,8.0,773.6964911406694,468.88865511316453,96.71206139258368,0.10671744347819061,667.4467979802062,665.821107029058,632.1305128314108,666.5296304601483,0.24356861941172572,5.291250966469198,0.1374143261805096
separation_12,separation_mm,12.0,20.0,0.1,12.0,0.5493,10.0,967.1206139258368,468.88865511316453,96.71206139258368,0.10671744347819061,681.4863798294657,679.8087889475651,642.1209185381447,678.8352291029548,0.24616645784181923,5.7764120393971465,0.3890247560302376
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,0.0,0.0,484.959714266184,98.52692613302386,0.10504727542329656,486.1026615061855,484.9597757750453,484.959714266184,484.959714266184,0.23511200856193387,0.23512466203334018,0.23512466203334018
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,0.5,49.26346306651193,484.959714266184,98.52692613302386,0.10504727542329656,532.432477712582,531.2571438325529,527.1432601778773,531.1981412952711,0.22074796884641068,0.993406254522269,0.23182966272340402
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,1.0,98.52692613302386,484.959714266184,98.52692613302386,0.10504727542329656,563.1709341617678,561.9285117179273,553.6693539108438,562.5653405481611,0.22061196139139116,1.6871574285108133,0.10753282473786005
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,2.0,197.05385226604773,484.959714266184,98.52692613302386,0.10504727542329656,600.9416855609878,599.592262508539,585.2515252446111,601.7408890861134,0.22455141403431678,2.61092892927368,0.1329918599971135
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,4.0,394.10770453209545,484.959714266184,98.52692613302386,0.10504727542329656,642.8562136631031,641.3712207169982,618.5642427450732,644.4081774393067,0.23099923661670985,3.7787564935571054,0.2414169363566141
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,6.0,591.1615567981432,484.959714266184,98.52692613302386,0.10504727542329656,668.3550269187245,666.7823966724633,637.8650959477632,668.9880295339609,0.23529863364856674,4.561936357616282,0.09471053403378393
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,8.0,788.2154090641909,484.959714266184,98.52692613302386,0.10504727542329656,686.643344296072,685.0061539008054,651.2649116286364,685.7565515935192,0.23843388403406812,5.152373930559921,0.1291489548277557
separation_16,separation_mm,16.0,20.0,0.1,16.0,0.5493,10.0,985.2692613302386,484.959714266184,98.52692613302386,0.10504727542329656,700.8723472697834,699.1841654979798,661.4427937969281,698.2862086887444,0.24086865152831213,5.625782444756363,0.3689885313799554
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,0.0,0.0,464.5080567000059,97.15496536767077,0.10751572825819576,465.5254385636454,464.5081256348839,464.5080567000059,464.5080567000059,0.2185300403561972,0.2185448483285023,0.2185448483285023
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,0.5,48.577482683835385,464.5080567000059,97.15496536767077,0.10751572825819576,511.3188060818251,510.2651767565908,506.1042081581651,510.20373975370137,0.20606113303520335,1.0198330007884582,0.21807653363433335
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,1.0,97.15496536767077,464.5080567000059,97.15496536767077,0.10751572825819576,541.7346500757856,540.6090665443542,532.2609332191548,541.2734216000017,0.20777395931272627,1.7487743963406117,0.08513918681762962
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,2.0,194.30993073534154,464.5080567000059,97.15496536767077,0.10751572825819576,579.1317118508598,577.8916150450221,563.4033313695378,580.1321352160281,0.21413035764772737,2.715855505659555,0.17274539533866237
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,4.0,388.6198614706831,464.5080567000059,97.15496536767077,0.10751572825819576,620.6738879792892,619.2874474737141,596.2521782998755,622.4336502817209,0.2233766447125613,3.9347087339090177,0.283524462123079
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,6.0,582.9297922060246,464.5080567000059,97.15496536767077,0.10751572825819576,645.9700350009083,644.4880525402299,615.2842723483808,646.7505379575636,0.22941969137567284,4.7503384042395025,0.12082649571417928
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,8.0,777.2397229413662,464.5080567000059,97.15496536767077,0.10751572825819576,664.1239703267489,662.5712764209538,628.4974992245621,663.3142298108226,0.23379579343163234,5.364430843334649,0.12192610899557987
beta_0.25,beta_per_mm,0.25,20.0,0.1,8.0,0.25,10.0,971.5496536767077,464.5080567000059,97.15496536767077,0.10751572825819576,678.2547998599283,676.6458553579387,638.5336571398265,675.6790858845496,0.23721829942403885,5.856374732372697,0.3797560999067912
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,0.0,0.0,451.2838288373679,94.13842858150282,0.10862659836085425,452.2989817576474,451.28389693354933,451.2838288373679,451.2838288373679,0.22442783756740867,0.22444289313556104,0.22444289313556104
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,0.5,47.06921429075141,451.2838288373679,94.13842858150282,0.10862659836085425,496.70493664351056,495.6612307045812,491.58847326280153,495.6049384340874,0.21012594438505175,1.0300810407248209,0.22145908531862551
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,1.0,94.13842858150282,451.2838288373679,94.13842858150282,0.10862659836085425,526.210442932269,525.1071355698593,516.9330656339841,525.7711776472096,0.20967036614885942,1.7630545769079222,0.0834771128090131
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,2.0,188.27685716300564,451.2838288373679,94.13842858150282,0.10862659836085425,562.5051165161108,561.3066485498236,547.1085323540012,563.5239654648756,0.21305903379330424,2.7371456205534037,0.1811270544657557
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,4.0,376.5537143260113,451.2838288373679,94.13842858150282,0.10862659836085425,602.8532957040305,601.5339133970448,578.9374648129212,604.6111396756085,0.21885628168374355,3.9671062697234913,0.2915873536902644
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,6.0,564.830571489017,451.2838288373679,94.13842858150282,0.10862659836085425,627.440508745928,626.0425927795072,597.3786368061528,628.2064142440743,0.22279657544183945,4.791190801476967,0.12206822598640892
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,8.0,753.1074286520226,451.2838288373679,94.13842858150282,0.10862659836085425,645.0945548768402,643.6386876675725,610.1816099728593,644.2674080506288,0.22568276204806048,5.412066283933588,0.1282210212376329
beta_1,beta_per_mm,1.0,20.0,0.1,8.0,1.0,10.0,941.3842858150282,451.2838288373679,94.13842858150282,0.10862659836085425,658.8413537210926,657.3396874658093,619.9061580859009,656.2519226254128,0.22792531871320976,5.909646596299439,0.39302801517464053


==> anc/record_environment.py <==
#!/usr/bin/env python3
"""Record the local Python environment without running the simulations.

Run: python record_environment.py
Writes local_environment.json next to this script. No network access is used.
"""
from __future__ import annotations
import json
import platform
import sys
from importlib.metadata import PackageNotFoundError, version
from pathlib import Path

def main() -> None:
    packages = {}
    for package in ("numpy", "scipy", "matplotlib"):
        try:
            packages[package] = version(package)
        except PackageNotFoundError:
            packages[package] = "NOT INSTALLED"
    data = {
        "python_version": platform.python_version(),
        "python_implementation": platform.python_implementation(),
        "operating_system": platform.system(),
        "architecture": platform.machine(),
        "packages": packages,
    }
    destination = Path(__file__).resolve().parent / "local_environment.json"
    destination.write_text(json.dumps(data, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(data, indent=2))
    print(f"Written to {destination.name}")

if __name__ == "__main__":
    main()


==> anc/reference_environment.json <==
{
  "validation_date": "2026-09-25",
  "python_version": "3.13.5",
  "python_implementation": "CPython",
  "operating_system": "Linux",
  "architecture": "x86_64",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "matplotlib": "3.10.8"
  },
  "command": "python reproduce_results.py --skip-figures",
  "thread_environment": {
    "OPENBLAS_NUM_THREADS": "1",
    "OMP_NUM_THREADS": "1"
  },
  "note": "This records the package-validation environment. It is not a claim about the author's separate macOS environment.",
  "validation_scope": "Baseline, 104-pair sweep, signed diagnostics, aggregate summary, and 104-pair refinement check were recomputed. Figure files in the manuscript source were retained unchanged.",
  "max_absolute_difference_from_supplied_reference_csv_values": 0.0
}


==> anc/refinement_check.csv <==
config_id,varied_parameter,varied_value,rho,lifetime_ps,coarse_peak_full_ps,refined_peak_full_ps,absolute_change_ps,relative_change_percent
baseline,baseline,0.0,0.0,0.0,458.20983345750176,458.2097804639337,5.299356803334376e-05,1.156535069585119e-05
baseline,baseline,0.0,0.5,47.68042308344003,503.1725473298736,503.17248796779256,5.9362081060498895e-05,1.179756097163615e-05
baseline,baseline,0.0,1.0,95.36084616688007,533.0442345228853,533.0441590357476,7.548713767846493e-05,1.4161516714678517e-05
baseline,baseline,0.0,2.0,190.72169233376013,569.7821624155943,569.7820728309455,8.95846487765084e-05,1.5722616250702607e-05
baseline,baseline,0.0,4.0,381.44338466752026,610.6080488930161,610.6079931598612,5.573315490892128e-05,9.127485315170117e-06
baseline,baseline,0.0,6.0,572.1650770012805,635.4772965770499,635.4771767405765,0.00011983647334545822,1.8857714758555296e-05
baseline,baseline,0.0,8.0,762.8867693350405,653.3293774647349,653.3292726694737,0.00010479526122253446,1.6040190698075687e-05
baseline,baseline,0.0,10.0,953.6084616688006,667.2278038892076,667.2276701989423,0.0001336902653292782,2.003667882799536e-05
depth_10,depth_mm,10.0,0.0,0.0,221.1179395708372,221.11792688241226,1.2688424931184272e-05,5.7383067533605345e-06
depth_10,depth_mm,10.0,0.5,30.976331981887913,251.5165152232858,251.51637557198708,0.00013965129872417492,5.5523740116955126e-05
depth_10,depth_mm,10.0,1.0,61.95266396377583,272.1366023909504,272.13654024040574,6.215054463609704e-05,2.2838000579118548e-05
depth_10,depth_mm,10.0,2.0,123.90532792755165,297.854695310521,297.85461518461085,8.012591013084602e-05,2.6901013462955352e-05
depth_10,depth_mm,10.0,4.0,247.8106558551033,327.0469893071536,327.04682655435306,0.0001627528005201384,4.976437234840129e-05
depth_10,depth_mm,10.0,6.0,371.715983782655,345.1756483824752,345.1754966677911,0.00015171468407970679,4.395291251676601e-05
depth_10,depth_mm,10.0,8.0,495.6213117102066,358.353166103091,358.3530632878206,0.00010281527039524008,2.8691053859545584e-05
depth_10,depth_mm,10.0,10.0,619.5266396377583,368.7064997510369,368.70631243332036,0.0001873177165521156,5.080404382444403e-05
depth_15,depth_mm,15.0,0.0,0.0,337.7336767119777,337.73360415783344,7.255414425344497e-05,2.1482654778864753e-05
depth_15,depth_mm,15.0,0.5,40.00202152036741,376.0365196861063,376.0364260515618,9.363454449839992e-05,2.4900392092749235e-05
depth_15,depth_mm,15.0,1.0,80.00404304073481,401.68625788117896,401.686162905855,9.497532397517716e-05,2.3644161224801006e-05
depth_15,depth_mm,15.0,2.0,160.00808608146963,433.3968260925855,433.3967641164387,6.197614681013874e-05,1.430009449574199e-05
depth_15,depth_mm,15.0,4.0,320.01617216293926,468.921054500242,468.92094881955563,0.00010568068637439865,2.2536994058473037e-05
depth_15,depth_mm,15.0,6.0,480.0242582444089,490.7214784762434,490.72133865224214,0.00013982400128043082,2.8493564527773557e-05
depth_15,depth_mm,15.0,8.0,640.0323443258785,506.4463870520933,506.44623917524655,0.00014787684676775825,2.919892287255946e-05
depth_15,depth_mm,15.0,10.0,800.0404304073481,518.7319503991773,518.7317965730666,0.00015382611070435814,2.9654266756075126e-05
depth_30,depth_mm,30.0,0.0,0.0,703.5012990236017,703.5012649083031,3.4115298603865085e-05,4.849358530764234e-06
depth_30,depth_mm,30.0,0.5,60.480971043237936,759.5012106742716,759.5011630026473,4.7671624315626104e-05,6.276701950943548e-06
depth_30,depth_mm,30.0,1.0,120.96194208647587,796.3504380642752,796.3504058173634,3.2246911814581836e-05,4.049337022875506e-06
depth_30,depth_mm,30.0,2.0,241.92388417295174,841.3952560593979,841.3952185987152,3.7460682619894214e-05,4.452210066308952e-06
depth_30,depth_mm,30.0,4.0,483.8477683459035,890.9741131258928,890.9740271499794,8.597591340731014e-05,9.649654287042157e-06
depth_30,depth_mm,30.0,6.0,725.7716525188553,920.906005082678,920.9059408817485,6.420092950065737e-05,6.971496941282222e-06
depth_30,depth_mm,30.0,8.0,967.695536691807,942.2665766841507,942.2664725318394,0.00010415231122351543,1.1053381846821053e-05
depth_30,depth_mm,30.0,10.0,1209.6194208647587,958.8249841678278,958.8248889532221,9.521460572159413e-05,9.930343571446375e-06
depth_40,depth_mm,40.0,0.0,0.0,951.1109429315848,951.1109373063816,5.625203129966394e-06,5.914350166025213e-07
depth_40,depth_mm,40.0,0.5,71.1554586453524,1016.2830921682717,1016.2830558508095,3.6317462104307197e-05,3.573557769680911e-06
depth_40,depth_mm,40.0,1.0,142.3109172907048,1058.919802820516,1058.9197677802938,3.5040222201132565e-05,3.309053553186927e-06
depth_40,depth_mm,40.0,2.0,284.6218345814096,1110.8541791003668,1110.8541477188653,3.138150145787222e-05,2.824988457963992e-06
depth_40,depth_mm,40.0,4.0,569.2436691628192,1167.6904931965807,1167.690419968366,7.322821466004825e-05,6.271201116990587e-06
depth_40,depth_mm,40.0,6.0,853.8655037442288,1201.8194463724262,1201.8193692403238,7.713210243309732e-05,6.4179446934569635e-06
depth_40,depth_mm,40.0,8.0,1138.4873383256383,1226.0886500532204,1226.0885849397212,6.511349920401699e-05,5.310668413670795e-06
depth_40,depth_mm,40.0,10.0,1423.1091729070479,1244.8527555226285,1244.8527009868785,5.4535749995920924e-05,4.380899840815445e-06
mua_0.05,mua_per_mm,0.05,0.0,0.0,614.9467004371052,614.9466602789599,4.015814522517758e-05,6.530346096515189e-06
mua_0.05,mua_per_mm,0.05,0.5,75.35460801627906,687.4500750156926,687.4500236040603,5.1411632284725783e-05,7.478599246413951e-06
mua_0.05,mua_per_mm,0.05,1.0,150.70921603255812,736.1183867455594,736.1183656820864,2.106347301378264e-05,2.8614247376188275e-06
mua_0.05,mua_per_mm,0.05,2.0,301.41843206511624,796.3916176582778,796.3915877512703,2.990700750160613e-05,3.755314340531019e-06
mua_0.05,mua_per_mm,0.05,4.0,602.8368641302325,864.0975546472573,864.0975121146996,4.253255769981479e-05,4.9221942088139066e-06
mua_0.05,mua_per_mm,0.05,6.0,904.2552961953487,905.7515903907909,905.7515166804202,7.371037065695418e-05,8.138034471871793e-06
mua_0.05,mua_per_mm,0.05,8.0,1205.673728260465,935.8466293955521,935.8465799530574,4.944249474192475e-05,5.283183782581629e-06
mua_0.05,mua_per_mm,0.05,10.0,1507.092160325581,959.3876272982322,959.3875895213598,3.777687243200489e-05,3.937602783756233e-06
mua_0.15,mua_per_mm,0.15,0.0,0.0,382.6690045176463,382.6689601036902,4.4413956061362114e-05,1.1606364950354857e-05
mua_0.15,mua_per_mm,0.15,0.5,36.125203379647374,416.3964551360969,416.39640676280845,4.837328845042066e-05,1.1617124371098499e-05
mua_0.15,mua_per_mm,0.15,1.0,72.25040675929475,438.6875528064145,438.6874578563489,9.495006560200636e-05,2.1644125880867648e-05
mua_0.15,mua_per_mm,0.15,2.0,144.5008135185895,466.0106720230039,466.01055596119664,0.00011606180726175808,2.4905403059458208e-05
mua_0.15,mua_per_mm,0.15,4.0,289.001627037179,496.21417567195175,496.21403203858506,0.0001436333666902101,2.894584945534981e-05
mua_0.15,mua_per_mm,0.15,6.0,433.5024405557685,514.5225627460686,514.5224025741576,0.00016017191103401274,3.113021128578115e-05
mua_0.15,mua_per_mm,0.15,8.0,578.003254074358,527.6227011258212,527.6226396563616,6.14694596379195e-05,1.1650269533156179e-05
mua_0.15,mua_per_mm,0.15,10.0,722.5040675929474,537.7977005418697,537.7975202182416,0.00018032362811482017,3.3530022236183556e-05
mua_0.2,mua_per_mm,0.2,0.0,0.0,335.78944194909866,335.789370702227,7.1246871641506e-05,2.1217726901989004e-05
mua_0.2,mua_per_mm,0.2,0.5,29.566821149360603,363.2176925784476,363.2175932703582,9.930808943181546e-05,2.7341211238602163e-05
mua_0.2,mua_per_mm,0.2,1.0,59.133642298721206,381.28450768026335,381.28439577253425,0.00011190772909230873,2.9350199046454126e-05
mua_0.2,mua_per_mm,0.2,2.0,118.26728459744241,403.3827494069949,403.3826911609017,5.824609320370655e-05,1.4439413113160398e-05
mua_0.2,mua_per_mm,0.2,4.0,236.53456919488482,427.72853600866375,427.72836022194144,0.00017578672230911252,4.1097747696201295e-05
mua_0.2,mua_per_mm,0.2,6.0,354.8018537923272,442.4396006641733,442.43940312940714,0.00019753476618689092,4.46467391443241e-05
mua_0.2,mua_per_mm,0.2,8.0,473.06913838976965,452.9440646579964,452.943852129742,0.00021252825439432854,4.692154521913051e-05
mua_0.2,mua_per_mm,0.2,10.0,591.336422987212,461.0903930493874,461.09023581539464,0.0001572339927520261,3.410048197485089e-05
separation_4,separation_mm,4.0,0.0,0.0,450.995316723888,450.99526291519487,5.380869311011338e-05,1.1931099400534405e-05
separation_4,separation_mm,4.0,0.5,47.2631516873467,495.5975029066349,495.59745807773345,4.4828901422988565e-05,9.045426019105458e-06
separation_4,separation_mm,4.0,1.0,94.5263033746934,525.2405252395723,525.2404487546081,7.648496421097661e-05,1.4561895298111423e-05
separation_4,separation_mm,4.0,2.0,189.0526067493868,561.7059341011292,561.7058435233123,9.05778168771576e-05,1.6125489510489376e-05
separation_4,separation_mm,4.0,4.0,378.1052134987736,602.244621284363,602.2445119614649,0.00010932289808351925,1.8152576887328175e-05
separation_4,separation_mm,4.0,6.0,567.1578202481604,626.9476599018546,626.9475390872908,0.00012081456384294142,1.927028280848236e-05
separation_4,separation_mm,4.0,8.0,756.2104269975472,644.684657502455,644.6845328213764,0.00012468107865970524,1.933985884755991e-05
separation_4,separation_mm,4.0,10.0,945.263033746934,658.4958323399542,658.4956977127223,0.00013462723188695236,2.0444663853473697e-05
separation_12,separation_mm,12.0,0.0,0.0,470.01271070258656,470.0126591394727,5.15631138569006e-05,1.0970579803383473e-05
separation_12,separation_mm,12.0,0.5,48.35603069629184,515.5589835681495,515.5589146892862,6.887886331696791e-05,1.3360037302134401e-05
separation_12,separation_mm,12.0,1.0,96.71206139258368,545.8007360283348,545.8006620254477,7.400288711778558e-05,1.3558592406825485e-05
separation_12,separation_mm,12.0,2.0,193.42412278516736,582.9796473617947,582.9795591699789,8.819181584840408e-05,1.51277715421048e-05
separation_12,separation_mm,12.0,4.0,386.8482455703347,624.2704072469535,624.2703003534282,0.00010689352529880125,1.7122955431050285e-05
separation_12,separation_mm,12.0,6.0,580.2723683555021,649.4084030539892,649.4083214938679,8.156012131621537e-05,1.2559143241127302e-05
separation_12,separation_mm,12.0,8.0,773.6964911406694,667.4467979802062,667.4466717071799,0.00012627302623968717,1.8918818774945553e-05
separation_12,separation_mm,12.0,10.0,967.1206139258368,681.4863798294657,681.4862476753476,0.00013215411809142097,1.9392044746642884e-05
separation_16,separation_mm,16.0,0.0,0.0,486.1026615061855,486.1026437412113,1.776497418859435e-05,3.654572633439939e-06
separation_16,separation_mm,16.0,0.5,49.26346306651193,532.432477712582,532.432414398228,6.331435395168228e-05,1.1891528809950868e-05
separation_16,separation_mm,16.0,1.0,98.52692613302386,563.1709341617678,563.1708747389939,5.9422773915684957e-05,1.0551464321237302e-05
separation_16,separation_mm,16.0,2.0,197.05385226604773,600.9416855609878,600.9415992083449,8.635264293843647e-05,1.4369556551284485e-05
separation_16,separation_mm,16.0,4.0,394.10770453209545,642.8562136631031,642.8561576170944,5.6046008694465854e-05,8.718281380739086e-06
separation_16,separation_mm,16.0,6.0,591.1615567981432,668.3550269187245,668.3549633247057,6.359401879763027e-05,9.515006588906634e-06
separation_16,separation_mm,16.0,8.0,788.2154090641909,686.643344296072,686.6432785960708,6.570000118699681e-05,9.568287236617067e-06
separation_16,separation_mm,16.0,10.0,985.2692613302386,700.8723472697834,700.8723002026842,4.706709921720176e-05,6.7155028389038196e-06
beta_0.25,beta_per_mm,0.25,0.0,0.0,465.5254385636454,465.52538683420715,5.172943826892151e-05,1.1112055267427231e-05
beta_0.25,beta_per_mm,0.25,0.5,48.577482683835385,511.3188060818251,511.31874170814837,6.437367670741878e-05,1.258973541481531e-05
beta_0.25,beta_per_mm,0.25,1.0,97.15496536767077,541.7346500757856,541.7345760839885,7.399179708045267e-05,1.365831171702455e-05
beta_0.25,beta_per_mm,0.25,2.0,194.30993073534154,579.1317118508598,579.1316762661887,3.558467108177865e-05,6.144487089914025e-06
beta_0.25,beta_per_mm,0.25,4.0,388.6198614706831,620.6738879792892,620.6737970771447,9.090214450679923e-05,1.4645719689613517e-05
beta_0.25,beta_per_mm,0.25,6.0,582.9297922060246,645.9700350009083,645.9699173083416,0.0001176925667323303,1.8219512020426173e-05
beta_0.25,beta_per_mm,0.25,8.0,777.2397229413662,664.1239703267489,664.1239271231326,4.3203616314713145e-05,6.505354580712604e-06
beta_0.25,beta_per_mm,0.25,10.0,971.5496536767077,678.2547998599283,678.2546685258296,0.0001313340986826006,1.9363537735472155e-05
beta_1,beta_per_mm,1.0,0.0,0.0,452.2989817576474,452.29892787999546,5.3877651964739925e-05,1.1911956594121049e-05
beta_1,beta_per_mm,1.0,0.5,47.06921429075141,496.70493664351056,496.7048647401368,7.190337373685907e-05,1.4476076004304297e-05
beta_1,beta_per_mm,1.0,1.0,94.13842858150282,526.210442932269,526.210366104023,7.682824593757687e-05,1.4600291230748807e-05
beta_1,beta_per_mm,1.0,2.0,188.27685716300564,562.5051165161108,562.5050255734208,9.094269000797794e-05,1.616744488909596e-05
beta_1,beta_per_mm,1.0,4.0,376.5537143260113,602.8532957040305,602.8532336485616,6.205546890214464e-05,1.0293627941012323e-05
beta_1,beta_per_mm,1.0,6.0,564.830571489017,627.440508745928,627.440387333352,0.00012141257604980638,1.9350455995638875e-05
beta_1,beta_per_mm,1.0,8.0,753.1074286520226,645.0945548768402,645.0944697430248,8.513381544617005e-05,1.3197108243709381e-05
beta_1,beta_per_mm,1.0,10.0,941.3842858150282,658.8413537210926,658.841260024002,9.369709050588426e-05,1.4221497072370787e-05


==> anc/render_figures_from_csv.py <==
#!/usr/bin/env python3
"""Regenerate the five figures without repeating the PDE-response simulations.

Article: Lifetime-unified quadratic and cubic approximations of fluorescence
peak time for a time-domain diffuse-light response.
Journal: Partial Differential Equations and Applications.
Author: Junyong Eom, Graduate School of Science and Technology,
Gunma University, Maebashi, Gunma, Japan; eom@gunma-u.ac.jp.

Run in a copy of this folder: python render_figures_from_csv.py
Existing figure PDFs are overwritten. CSV files are read, never rewritten.
Figure 1 requires scalar quadratic-mode solves; Figures 2-5 use the supplied CSVs.
"""
from __future__ import annotations

import csv
from pathlib import Path

import reproduce_results as r


def read_rows(path: Path, expected_rows: int) -> list[dict[str, str]]:
    if not path.is_file():
        raise FileNotFoundError(f"Required reference file not found: {path}")
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    if len(rows) != expected_rows:
        raise ValueError(f"{path.name}: expected {expected_rows} rows, got {len(rows)}")
    return rows


def main() -> None:
    directory = Path(__file__).resolve().parent
    baseline = read_rows(directory / "baseline_results.csv", 11)
    sweep = read_rows(directory / "parameter_sweep_results.csv", 104)
    r.generate_figures(baseline, sweep)
    print("Five figure PDFs regenerated; the reference CSV files were not changed.")


if __name__ == "__main__":
    main()


==> anc/reproduce_results.py <==
#!/usr/bin/env python3
"""Reproduce the peak-time tables and figures in the manuscript.

Manuscript: Lifetime-unified quadratic and cubic approximations of fluorescence
peak time for a time-domain diffuse-light response.
Journal: Partial Differential Equations and Applications.
Author: Junyong Eom, Graduate School of Science and Technology,
Gunma University, Maebashi, Gunma, Japan; eom@gunma-u.ac.jp.


Run from this extracted Online Resource 1 directory with

    python reproduce_results.py

The numerical computations use NumPy and SciPy; figure generation also uses
Matplotlib.  The script writes five CSV files next to this file and prints
the summary statistics quoted in the manuscript.  No random numbers or
external data are used.  To regenerate only the signed-error diagnostics
from the existing parameter_sweep_results.csv, run with --diagnostics-only.
"""

from __future__ import annotations

import argparse
import csv
from dataclasses import dataclass, replace
from pathlib import Path
from typing import Iterable

import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy import optimize, special


PROJECT_DIR = Path(__file__).resolve().parent
V = 0.219  # mm/ps
D = 1.0 / 3.0  # mm
T_MAX_PS = 2500.0
SMALL_RHO_THRESHOLD = 0.02


@dataclass(frozen=True)
class Configuration:
    config_id: str
    varied_parameter: str
    varied_value: float
    depth_mm: float = 20.0
    mua_per_mm: float = 0.1
    separation_mm: float = 8.0
    beta_per_mm: float = 0.5493

    @property
    def source(self) -> np.ndarray:
        return np.array([10.0 - self.separation_mm / 2.0, 10.0, 0.0])

    @property
    def detector(self) -> np.ndarray:
        return np.array([10.0 + self.separation_mm / 2.0, 10.0, 0.0])

    @property
    def target(self) -> np.ndarray:
        return np.array([10.0, 10.0, self.depth_mm])


BASELINE = Configuration("baseline", "baseline", 0.0)
RHO_VALUES = np.array([0.0, 0.5, 1.0, 2.0, 4.0, 6.0, 8.0, 10.0])


def parameter_configurations() -> list[Configuration]:
    """Return the 13 one-at-a-time configurations used in the sweep."""
    configs = [BASELINE]
    for value in (10.0, 15.0, 30.0, 40.0):
        configs.append(
            replace(
                BASELINE,
                config_id=f"depth_{value:g}",
                varied_parameter="depth_mm",
                varied_value=value,
                depth_mm=value,
            )
        )
    for value in (0.05, 0.15, 0.20):
        configs.append(
            replace(
                BASELINE,
                config_id=f"mua_{value:g}",
                varied_parameter="mua_per_mm",
                varied_value=value,
                mua_per_mm=value,
            )
        )
    for value in (4.0, 12.0, 16.0):
        configs.append(
            replace(
                BASELINE,
                config_id=f"separation_{value:g}",
                varied_parameter="separation_mm",
                varied_value=value,
                separation_mm=value,
            )
        )
    for value in (0.25, 1.0):
        configs.append(
            replace(
                BASELINE,
                config_id=f"beta_{value:g}",
                varied_parameter="beta_per_mm",
                varied_value=value,
                beta_per_mm=value,
            )
        )
    assert len(configs) == 13
    return configs


def optical_parameters(config: Configuration) -> tuple[float, float, float]:
    rs2 = float(np.sum((config.source - config.target) ** 2))
    rd2 = float(np.sum((config.detector - config.target) ** 2))
    lambda_sq = (rs2 + rd2) / (2.0 * V * D)
    k = V * config.mua_per_mm
    q = config.beta_per_mm * V * D
    return lambda_sq, k, q


def boundary_factor(depth: float, time: np.ndarray, beta: float) -> np.ndarray:
    scale = V * D * time
    argument = (depth + 2.0 * beta * scale) / np.sqrt(4.0 * scale)
    return 1.0 - beta * np.sqrt(np.pi * scale) * special.erfcx(argument)


def full_zero_lifetime_response(
    time: np.ndarray,
    config: Configuration,
    quadrature_order: int,
    block_size: int = 2000,
) -> np.ndarray:
    """Evaluate equation (4) after s=t*x by Gauss--Legendre quadrature."""
    response = np.zeros_like(time)
    nodes, weights = leggauss(quadrature_order)
    x = 0.5 * (nodes + 1.0)
    weights = 0.5 * weights
    rs2 = float(np.sum((config.source - config.target) ** 2))
    rd2 = float(np.sum((config.detector - config.target) ** 2))
    diffusivity_scale = 4.0 * V * D
    k = V * config.mua_per_mm

    positive = time[1:]
    for start in range(0, positive.size, block_size):
        stop = min(start + block_size, positive.size)
        t = positive[start:stop, None]
        s = t * x[None, :]
        tau = t * (1.0 - x[None, :])
        with np.errstate(over="ignore", under="ignore", divide="ignore"):
            core = (tau * s) ** (-1.5)
            core *= np.exp(
                -rd2 / (diffusivity_scale * tau)
                -rs2 / (diffusivity_scale * s)
            )
            core *= boundary_factor(
                config.depth_mm, tau, config.beta_per_mm
            )
            core *= boundary_factor(
                config.depth_mm, s, config.beta_per_mm
            )
        response[1 + start : 1 + stop] = (
            np.exp(-k * t[:, 0]) * t[:, 0] * (core @ weights)
        )

    maximum = float(np.max(response))
    if not np.isfinite(maximum) or maximum <= 0.0:
        raise RuntimeError(f"Invalid full response for {config.config_id}")
    return response / maximum


def asymptotic_zero_lifetime_response(
    time: np.ndarray, config: Configuration
) -> np.ndarray:
    response = np.zeros_like(time)
    lambda_sq, k, q = optical_parameters(config)
    t = time[1:]
    response[1:] = (
        np.exp(-k * t - lambda_sq / t)
        * t ** (-1.5)
        * (config.depth_mm / (config.depth_mm + q * t)) ** 2
    )
    return response / np.max(response)


def exponential_convolution(
    signal: np.ndarray, step_ps: float, lifetime_ps: float
) -> np.ndarray:
    """Exact exponential update for the piecewise-linear signal interpolant."""
    if lifetime_ps == 0.0:
        return signal.copy()
    r = step_ps / lifetime_ps
    one_minus_a = -np.expm1(-r)
    a = np.exp(-r)
    weight_previous = one_minus_a / r - a
    weight_current = 1.0 - one_minus_a / r
    convolved = np.zeros_like(signal)
    for index in range(1, signal.size):
        convolved[index] = (
            a * convolved[index - 1]
            + weight_previous * signal[index - 1]
            + weight_current * signal[index]
        )
    return convolved


def parabolic_peak_time(time: np.ndarray, values: np.ndarray) -> float:
    index = int(np.argmax(values))
    if index == 0 or index == values.size - 1:
        raise RuntimeError("Peak lies on the time-grid boundary")
    left, center, right = values[index - 1 : index + 2]
    denominator = left - 2.0 * center + right
    if denominator == 0.0:
        return float(time[index])
    offset = 0.5 * (left - right) / denominator
    return float(time[index] + offset * (time[1] - time[0]))


def local_geometry(config: Configuration) -> tuple[float, float, float]:
    lambda_sq, k, q = optical_parameters(config)
    depth = config.depth_mm

    def p(t: float) -> float:
        return -k - 1.5 / t + lambda_sq / t**2 - 2.0 * q / (depth + q * t)

    upper = max(10.0, 2.0 * np.sqrt(lambda_sq / k))
    while p(upper) > 0.0:
        upper *= 2.0
    t0 = optimize.brentq(p, 1.0e-9, upper, xtol=1.0e-12, rtol=1.0e-14)
    p_prime = (
        1.5 / t0**2
        - 2.0 * lambda_sq / t0**3
        + 2.0 * q**2 / (depth + q * t0) ** 2
    )
    if p_prime >= 0.0:
        raise RuntimeError(f"P'(t0) is not negative for {config.config_id}")
    sigma = np.sqrt(-1.0 / p_prime)
    p_second = (
        -3.0 / t0**3
        + 6.0 * lambda_sq / t0**4
        - 4.0 * q**3 / (depth + q * t0) ** 3
    )
    gamma3 = sigma**3 * p_second / 6.0
    return float(t0), float(sigma), float(gamma3)


def ratio_r(y: float, rho: float) -> float:
    """Return the quadratic convolution/input ratio away from rho=0."""
    if rho <= 0.0:
        raise ValueError("rho must be positive when evaluating the closed ratio")
    argument = (1.0 / rho - y) / np.sqrt(2.0)
    return float(np.sqrt(np.pi / 2.0) * special.erfcx(argument) / rho)


def quadratic_small_rho_mode(rho: float) -> float:
    """Small-rho expansion through the rho^7 term (remainder O(rho^9))."""
    rho2 = rho * rho
    return float(rho * (1.0 - rho2 + 4.0 * rho2**2 - 27.0 * rho2**3))


def quadratic_mode(rho: float) -> float:
    if rho < 0.0:
        raise ValueError("rho must be nonnegative")
    if rho == 0.0:
        return 0.0
    if rho <= SMALL_RHO_THRESHOLD:
        return quadratic_small_rho_mode(rho)
    upper = max(1.0, rho)
    function = lambda y: ratio_r(y, rho) - 1.0
    while function(upper) <= 0.0:
        upper *= 2.0
    return float(optimize.brentq(function, 0.0, upper, xtol=1.0e-13, rtol=1.0e-13))


def cubic_small_rho_mode(rho: float, gamma3: float) -> float:
    """Small-rho physical-root expansion through the rho^5 term."""
    rho2 = rho * rho
    return float(
        rho
        + 3.0 * gamma3 * rho2
        - rho * rho2
        + 9.0 * gamma3 * (3.0 * gamma3**2 - 2.0) * rho2**2
        + (42.0 * gamma3**2 + 4.0) * rho * rho2**2
    )


def cubic_balance(y: float, gamma3: float, rho: float) -> float:
    """Closed cubic balance used outside the small-rho series branch."""
    ratio = ratio_r(y, rho)
    s3 = (
        -y**2 / rho
        - y / rho**2
        + (3.0 * ratio - 2.0) / rho
        + (ratio - 1.0) / rho**3
    )
    return ratio - 1.0 + gamma3 * (s3 - y**3)


def cubic_mode(rho: float, gamma3: float, y2: float) -> float:
    if rho < 0.0:
        raise ValueError("rho must be nonnegative")
    if not 0.0 <= gamma3 < 0.5:
        raise ValueError("The proven positive-root bracket requires 0 <= gamma3 < 1/2")
    if rho == 0.0:
        return 0.0
    if rho <= SMALL_RHO_THRESHOLD:
        return cubic_small_rho_mode(rho, gamma3)
    lower = 0.0
    upper = max(1.0, y2 + 1.0)
    function = lambda y: cubic_balance(y, gamma3, rho)
    if function(lower) >= 0.0:
        raise RuntimeError("Unexpected cubic sign at the lower bracket")
    while function(upper) <= 0.0:
        upper *= 2.0
    return float(
        optimize.brentq(function, lower, upper, xtol=1.0e-13, rtol=1.0e-13)
    )


def approximation_times(
    t0: float, sigma: float, gamma3: float, rho: float
) -> tuple[float, float]:
    if rho == 0.0:
        return t0, t0
    y2 = quadratic_mode(rho)
    y3 = cubic_mode(rho, gamma3, y2)
    return t0 + sigma * y2, t0 + sigma * y3


def relative_error(reference: float, approximation: float) -> float:
    return 100.0 * abs(approximation - reference) / reference


def time_grid(step_ps: float) -> np.ndarray:
    count = int(round(T_MAX_PS / step_ps))
    return np.linspace(0.0, T_MAX_PS, count + 1)


def evaluate_configuration(
    config: Configuration,
    rho_values: Iterable[float],
    step_ps: float,
    quadrature_order: int,
) -> list[dict[str, float | str]]:
    time = time_grid(step_ps)
    full_zero = full_zero_lifetime_response(time, config, quadrature_order)
    asymptotic_zero = asymptotic_zero_lifetime_response(time, config)
    t0, sigma, gamma3 = local_geometry(config)
    rows: list[dict[str, float | str]] = []
    for rho_value in rho_values:
        rho = float(rho_value)
        lifetime = rho * sigma
        full = exponential_convolution(full_zero, step_ps, lifetime)
        transport = exponential_convolution(asymptotic_zero, step_ps, lifetime)
        peak_full = parabolic_peak_time(time, full)
        peak_transport = parabolic_peak_time(time, transport)
        peak_quadratic, peak_cubic = approximation_times(t0, sigma, gamma3, rho)
        rows.append(
            {
                "config_id": config.config_id,
                "varied_parameter": config.varied_parameter,
                "varied_value": config.varied_value,
                "depth_mm": config.depth_mm,
                "mua_per_mm": config.mua_per_mm,
                "separation_mm": config.separation_mm,
                "beta_per_mm": config.beta_per_mm,
                "rho": rho,
                "lifetime_ps": lifetime,
                "t0_ps": t0,
                "sigma_ps": sigma,
                "gamma3": gamma3,
                "peak_full_ps": peak_full,
                "peak_transport_ps": peak_transport,
                "peak_quadratic_ps": peak_quadratic,
                "peak_cubic_ps": peak_cubic,
                "error_transport_percent": relative_error(peak_full, peak_transport),
                "error_quadratic_percent": relative_error(peak_full, peak_quadratic),
                "error_cubic_percent": relative_error(peak_full, peak_cubic),
            }
        )
    return rows


def write_csv(path: Path, rows: list[dict[str, float | str]]) -> None:
    if not rows:
        raise ValueError("Cannot write an empty CSV")
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def summary_rows(rows: list[dict[str, float | str]]) -> list[dict[str, float | int | str]]:
    mapping = (
        ("transport", "error_transport_percent"),
        ("quadratic", "error_quadratic_percent"),
        ("cubic", "error_cubic_percent"),
    )
    result: list[dict[str, float | int | str]] = []
    for method, key in mapping:
        values = np.array([float(row[key]) for row in rows])
        result.append(
            {
                "method": method,
                "sample_count": int(values.size),
                "mean_percent": float(np.mean(values)),
                "percentile_95_percent": float(
                    np.percentile(values, 95.0, method="linear")
                ),
                "maximum_percent": float(np.max(values)),
            }
        )
    return result


def signed_error_diagnostics(
    rows: list[dict[str, float | str]],
) -> list[dict[str, float | str]]:
    """Compute the signed decomposition in manuscript Eq. (32).

    All percentages use the full-response peak in the denominator.  The
    sign convention is full minus approximation, so transport plus local
    shape equals total error.  This is post-processing only: no peak times
    or original simulation results are changed.
    """
    if not rows:
        raise ValueError("The parameter sweep is empty")
    result: list[dict[str, float | str]] = []
    for row in rows:
        full = float(row["peak_full_ps"])
        transport = float(row["peak_transport_ps"])
        quadratic = float(row["peak_quadratic_ps"])
        cubic = float(row["peak_cubic_ps"])
        if full <= 0 or not np.all(np.isfinite([full, transport, quadratic, cubic])):
            raise ValueError("Signed diagnostics require finite peaks and a positive full peak")
        transport_error = 100.0 * (full - transport) / full
        quadratic_local = 100.0 * (transport - quadratic) / full
        cubic_local = 100.0 * (transport - cubic) / full
        quadratic_total = 100.0 * (full - quadratic) / full
        cubic_total = 100.0 * (full - cubic) / full
        result.append(
            {
                "config_id": row["config_id"],
                "rho": float(row["rho"]),
                "lifetime_ps": float(row["lifetime_ps"]),
                "peak_full_ps": full,
                "peak_transport_ps": transport,
                "peak_quadratic_ps": quadratic,
                "peak_cubic_ps": cubic,
                "signed_transport_percent": transport_error,
                "signed_quadratic_local_shape_percent": quadratic_local,
                "signed_quadratic_total_percent": quadratic_total,
                "signed_cubic_local_shape_percent": cubic_local,
                "signed_cubic_total_percent": cubic_total,
                "cubic_opposite_signs": float(transport_error * cubic_local < 0.0),
                "quadratic_decomposition_residual_percent": (
                    transport_error + quadratic_local - quadratic_total
                ),
                "cubic_decomposition_residual_percent": (
                    transport_error + cubic_local - cubic_total
                ),
            }
        )
    return result


def refinement_check(coarse_rows: list[dict[str, float | str]]) -> list[dict[str, float | str]]:
    """Refine all 104 centered-geometry sweep reference peaks."""
    fine_rows: list[dict[str, float | str]] = []
    for config in parameter_configurations():
        fine_rows.extend(
            evaluate_configuration(
                config, RHO_VALUES, step_ps=0.125, quadrature_order=240
            )
        )
    if len(coarse_rows) != len(fine_rows):
        raise RuntimeError("Coarse and refined sweeps have different lengths")

    result: list[dict[str, float | str]] = []
    for coarse, fine in zip(coarse_rows, fine_rows, strict=True):
        coarse_key = (str(coarse["config_id"]), float(coarse["rho"]))
        fine_key = (str(fine["config_id"]), float(fine["rho"]))
        if coarse_key != fine_key:
            raise RuntimeError(
                f"Refinement rows are misaligned: {coarse_key!r} != {fine_key!r}"
            )
        difference = abs(float(coarse["peak_full_ps"]) - float(fine["peak_full_ps"]))
        result.append(
            {
                "config_id": str(coarse["config_id"]),
                "varied_parameter": str(coarse["varied_parameter"]),
                "varied_value": float(coarse["varied_value"]),
                "rho": float(coarse["rho"]),
                "lifetime_ps": float(coarse["lifetime_ps"]),
                "coarse_peak_full_ps": float(coarse["peak_full_ps"]),
                "refined_peak_full_ps": float(fine["peak_full_ps"]),
                "absolute_change_ps": difference,
                "relative_change_percent": 100.0
                * difference
                / float(fine["peak_full_ps"]),
            }
        )
    return result


def print_method_summary(label: str, rows: list[dict[str, float | str]]) -> None:
    print(label)
    for summary in summary_rows(rows):
        print(
            f"  {summary['method']:9s} "
            f"mean={summary['mean_percent']:.6f}%  "
            f"p95={summary['percentile_95_percent']:.6f}%  "
            f"max={summary['maximum_percent']:.6f}%"
        )


def configure_plotting() -> None:
    import matplotlib as mpl

    mpl.use("Agg")
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 10,
            "mathtext.fontset": "stix",
            "axes.grid": True,
            "grid.alpha": 0.28,
            "grid.linewidth": 0.6,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.dpi": 600,
        }
    )


def generate_master_curve_figure() -> None:
    import matplotlib.pyplot as plt

    rho = np.logspace(-2.0, np.log10(20.0), 420)
    exact = np.array([quadratic_mode(float(value)) for value in rho])
    small_mask = rho <= 0.55
    large_mask = rho >= 2.7
    small = rho[small_mask] - rho[small_mask] ** 3
    large_rho = rho[large_mask]
    large = 1.0 / large_rho + np.sqrt(
        2.0 * np.log(large_rho / np.sqrt(2.0 * np.pi))
    )

    fig, axis = plt.subplots(figsize=(7.0, 4.2))
    axis.plot(rho, exact, color="#2b5db3", linewidth=2.2,
              label="Lifetime-unified displacement")
    axis.plot(rho[small_mask], small, color="#dd6b20", linestyle="--",
              linewidth=1.8, label=r"Small-lifetime limit: $\rho-\rho^3$")
    axis.plot(large_rho, large, color="#2f855a", linestyle=":",
              linewidth=2.2, label="Large-lifetime limit")
    axis.axvspan(0.5, 2.0, color="0.75", alpha=0.22,
                 label="Transition region")
    axis.set_xscale("log")
    axis.set_xlim(1.0e-2, 20.0)
    axis.set_ylim(bottom=0.0)
    axis.set_xlabel(r"Lifetime ratio $\rho=\ell/\sigma$")
    axis.set_ylabel(r"Normalized peak delay $(t_{\rm peak}-t_0)/\sigma$")
    axis.legend(loc="upper left", frameon=False)
    fig.tight_layout()
    fig.savefig(PROJECT_DIR / "dimensionless_peak_shift.pdf", bbox_inches="tight")
    plt.close(fig)


def generate_baseline_figures(rows: list[dict[str, float | str]]) -> None:
    import matplotlib.pyplot as plt

    lifetime = np.array([float(row["lifetime_ps"]) for row in rows])
    rho = np.array([float(row["rho"]) for row in rows])
    peak_full = np.array([float(row["peak_full_ps"]) for row in rows])
    peak_transport = np.array([float(row["peak_transport_ps"]) for row in rows])
    peak_quadratic = np.array([float(row["peak_quadratic_ps"]) for row in rows])
    peak_cubic = np.array([float(row["peak_cubic_ps"]) for row in rows])
    error_transport = np.array(
        [float(row["error_transport_percent"]) for row in rows]
    )
    error_quadratic = np.array(
        [float(row["error_quadratic_percent"]) for row in rows]
    )
    error_cubic = np.array([float(row["error_cubic_percent"]) for row in rows])

    fig, (top, bottom) = plt.subplots(
        2, 1, figsize=(7.2, 5.4), sharex=True,
        gridspec_kw={"height_ratios": (1.35, 1.0), "hspace": 0.04},
        constrained_layout=True,
    )
    top.plot(lifetime, peak_full, "o-", color="#2b5db3", linewidth=1.8,
             markersize=4.5, label="Full response")
    top.plot(lifetime, peak_quadratic, "s--", color="#dd6b20",
             linewidth=1.8, markersize=4.5,
             label="Quadratic lifetime-unified formula")
    top.set_ylabel("Peak time (ps)")
    top.text(0.02, 0.95, "(a)", transform=top.transAxes, va="top")
    top.legend(loc="lower right", frameon=False)
    bottom.plot(lifetime, error_quadratic, "o-", color="#a63d2d",
                linewidth=1.8, markersize=4.5)
    bottom.axhline(5.0, color="0.35", linestyle=":", linewidth=1.0)
    bottom.text(75.0, 5.12, "5%", fontsize=9)
    bottom.set_xlabel(r"Fluorescence lifetime $\ell$ (ps)")
    bottom.set_ylabel("Relative error (%)")
    bottom.set_ylim(bottom=0.0)
    bottom.text(0.02, 0.95, "(b)", transform=bottom.transAxes, va="top")
    fig.savefig(PROJECT_DIR / "uniform_peak_vs_full_response.pdf",
                bbox_inches="tight")
    plt.close(fig)

    fig, axis = plt.subplots(figsize=(6.8, 3.8))
    axis.plot(lifetime, error_quadratic, "o-", color="#a63d2d",
              linewidth=1.8, markersize=4.5,
              label="Quadratic lifetime-unified formula")
    axis.plot(lifetime, error_cubic, "s--", color="#25823b",
              linewidth=1.8, markersize=4.5, label="Cubic correction")
    axis.set_xlabel(r"Fluorescence lifetime $\ell$ (ps)")
    axis.set_ylabel("Relative error (%)")
    axis.set_xlim(lifetime.min(), lifetime.max())
    axis.set_ylim(bottom=0.0)
    axis.legend(loc="upper left", frameon=False)
    fig.tight_layout()
    fig.savefig(PROJECT_DIR / "quadratic_vs_cubic_peak_time_errors.pdf",
                bbox_inches="tight")
    plt.close(fig)

    denominator = peak_full
    local_quadratic = 100.0 * np.abs(peak_transport - peak_quadratic) / denominator
    local_cubic = 100.0 * np.abs(peak_transport - peak_cubic) / denominator
    fig, axis = plt.subplots(figsize=(7.0, 3.9))
    axis.plot(rho, error_transport, "o-", color="#2b6cb0", linewidth=1.7,
              markersize=4.2, label=r"Transport profile: full vs. $u_m^a$")
    axis.plot(rho, local_quadratic, "s--", color="#ff7f0e", linewidth=1.7,
              markersize=4.2, label="Local shape: quadratic")
    axis.plot(rho, local_cubic, "^--", color="#2ca02c", linewidth=1.7,
              markersize=4.2, label="Local shape: cubic")
    axis.set_xlabel(r"Lifetime ratio $\rho=\ell/\sigma$")
    axis.set_ylabel("Componentwise relative difference (%)")
    axis.set_ylim(bottom=-0.25)
    axis.legend(loc="upper left", frameon=False)
    fig.tight_layout()
    fig.savefig(PROJECT_DIR / "peak_time_error_decomposition.pdf",
                bbox_inches="tight")
    plt.close(fig)


def generate_sweep_figure(rows: list[dict[str, float | str]]) -> None:
    import matplotlib.pyplot as plt

    configs = parameter_configurations()
    by_config = {config.config_id: [] for config in configs}
    for row in rows:
        by_config[str(row["config_id"])].append(row)
    quadratic = np.array(
        [
            [float(row["error_quadratic_percent"]) for row in by_config[c.config_id]]
            for c in configs
        ]
    )
    cubic = np.array(
        [
            [float(row["error_cubic_percent"]) for row in by_config[c.config_id]]
            for c in configs
        ]
    )
    labels = [
        "baseline",
        "depth 10 mm", "depth 15 mm", "depth 30 mm", "depth 40 mm",
        r"$\mu_a=0.05\ \mathrm{mm}^{-1}$",
        r"$\mu_a=0.15\ \mathrm{mm}^{-1}$",
        r"$\mu_a=0.2\ \mathrm{mm}^{-1}$",
        "S-D 4 mm", "S-D 12 mm", "S-D 16 mm",
        r"$\beta=0.25\ \mathrm{mm}^{-1}$",
        r"$\beta=1\ \mathrm{mm}^{-1}$",
    ]
    fig, axes = plt.subplots(
        1, 2, figsize=(8.2, 6.2), sharey=True, constrained_layout=True
    )
    images = (
        axes[0].imshow(quadratic, aspect="auto", cmap="viridis", vmin=0.0,
                       vmax=11.0),
        axes[1].imshow(cubic, aspect="auto", cmap="viridis", vmin=0.0,
                       vmax=2.0),
    )
    for axis, title in zip(axes, ("(a) Quadratic approximation", "(b) Cubic approximation"),
                           strict=True):
        axis.set_title(title, pad=9.0)
        axis.set_xticks(np.arange(RHO_VALUES.size), [f"{value:g}" for value in RHO_VALUES])
        axis.set_xlabel(r"Lifetime ratio $\rho=\ell/\sigma$")
        axis.grid(False)
    axes[0].set_yticks(np.arange(len(labels)), labels)
    for axis, image in zip(axes, images, strict=True):
        colorbar = fig.colorbar(image, ax=axis, fraction=0.047, pad=0.04)
        colorbar.set_label("Relative error (%)")
    fig.savefig(PROJECT_DIR / "parameter_sweep_peak_time_errors.pdf",
                bbox_inches="tight")
    plt.close(fig)


def generate_figures(
    baseline_rows: list[dict[str, float | str]],
    sweep_rows: list[dict[str, float | str]],
) -> None:
    configure_plotting()
    generate_master_curve_figure()
    generate_baseline_figures(baseline_rows)
    generate_sweep_figure(sweep_rows)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--skip-refinement",
        action="store_true",
        help="skip the 104-case h=0.125 ps, 240-point refinement check",
    )
    parser.add_argument(
        "--skip-figures",
        action="store_true",
        help="skip regeneration of the five PDF figures",
    )
    parser.add_argument(
        "--diagnostics-only",
        action="store_true",
        help="regenerate signed_error_diagnostics.csv from the existing sweep CSV only",
    )
    args = parser.parse_args()
    if args.diagnostics_only:
        sweep_file = PROJECT_DIR / "parameter_sweep_results.csv"
        if not sweep_file.is_file():
            parser.error(f"Existing sweep CSV not found: {sweep_file}")
        with sweep_file.open(newline="", encoding="utf-8") as handle:
            existing_rows = list(csv.DictReader(handle))
        diagnostics = signed_error_diagnostics(existing_rows)
        write_csv(PROJECT_DIR / "signed_error_diagnostics.csv", diagnostics)
        opposite = sum(int(row["cubic_opposite_signs"]) for row in diagnostics)
        mean_local = np.mean([
            abs(float(row["signed_cubic_local_shape_percent"])) for row in diagnostics
        ])
        print(f"Signed diagnostics: {len(diagnostics)} pairs; {opposite} opposite-sign cases")
        print(f"Mean absolute cubic local-shape difference: {mean_local:.6f}%")
        return

    baseline_lifetimes = np.arange(0.0, 1000.0 + 1.0, 100.0)
    t0, sigma, _ = local_geometry(BASELINE)
    baseline_rhos = baseline_lifetimes / sigma
    baseline_rows = evaluate_configuration(
        BASELINE, baseline_rhos, step_ps=0.1, quadrature_order=240
    )
    write_csv(PROJECT_DIR / "baseline_results.csv", baseline_rows)

    sweep_rows: list[dict[str, float | str]] = []
    for config in parameter_configurations():
        config_rows = evaluate_configuration(
            config, RHO_VALUES, step_ps=0.25, quadrature_order=180
        )
        sweep_rows.extend(config_rows)
    assert len(sweep_rows) == 104
    write_csv(PROJECT_DIR / "parameter_sweep_results.csv", sweep_rows)

    aggregate = summary_rows(sweep_rows)
    write_csv(PROJECT_DIR / "aggregate_summary.csv", aggregate)
    write_csv(
        PROJECT_DIR / "signed_error_diagnostics.csv",
        signed_error_diagnostics(sweep_rows),
    )

    if not args.skip_figures:
        generate_figures(baseline_rows, sweep_rows)

    print_method_summary("Baseline lifetime sweep (11 cases)", baseline_rows)
    print_method_summary("Parameter sweep (104 cases)", sweep_rows)
    gammas = np.array(
        [local_geometry(config)[2] for config in parameter_configurations()]
    )
    print(f"Cubic coefficient range: {gammas.min():.6f} to {gammas.max():.6f}")

    if not args.skip_refinement:
        refinement = refinement_check(sweep_rows)
        write_csv(PROJECT_DIR / "refinement_check.csv", refinement)
        changes = np.array([float(row["absolute_change_ps"]) for row in refinement])
        relative = np.array(
            [float(row["relative_change_percent"]) for row in refinement]
        )
        print(
            "Refinement check: "
            f"max absolute change={changes.max():.10f} ps; "
            f"max relative change={relative.max():.10f}%"
        )


if __name__ == "__main__":
    main()


==> anc/requirements-reproduced.txt <==
# Exact package versions used in the recorded CPython 3.13.5 validation run.
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8


==> anc/requirements.txt <==
numpy>=1.22
scipy>=1.9
matplotlib>=3.6


==> anc/signed_error_diagnostics.csv <==
config_id,rho,lifetime_ps,peak_full_ps,peak_transport_ps,peak_quadratic_ps,peak_cubic_ps,signed_transport_percent,signed_quadratic_local_shape_percent,signed_quadratic_total_percent,signed_cubic_local_shape_percent,signed_cubic_total_percent,cubic_opposite_signs,quadratic_decomposition_residual_percent,cubic_decomposition_residual_percent
baseline,0.0,0.0,458.20983345750176,457.10048981361393,457.1004533913525,457.1004533913525,0.24210384912892,7.948817060912032e-06,0.24211179794598092,7.948817060912032e-06,0.24211179794598092,0.0,-2.7755575615628914e-17,-2.7755575615628914e-17
baseline,0.5,47.68042308344003,503.1725473298736,502.02989497995856,497.9284665075581,501.9716076083913,0.22708956519560655,0.8151137207633917,1.0422032859589982,0.011583972908806929,0.23867353810441347,0.0,0.0,0.0
baseline,1.0,95.36084616688007,533.0442345228853,531.8328967670151,523.6021665117828,532.4942577984247,0.22724901188631044,1.544098917531565,1.7713479294178753,-0.12407244813397848,0.10317656375233196,1.0,0.0,0.0
baseline,2.0,190.72169233376013,569.7821624155943,568.4613813632233,554.1694713123939,570.6792736426346,0.23180456312839487,2.508311244816579,2.740115807944974,-0.38925266982886325,-0.15744810670046838,1.0,0.0,0.0
baseline,4.0,381.44338466752026,610.6080488930161,609.1482770285577,586.4117126330385,612.242958522926,0.23906855913623146,3.7235939547044548,3.962662513840686,-0.5068196365866263,-0.2677510774503949,1.0,4.440892098500626e-16,5.551115123125783e-17
baseline,6.0,572.1650770012805,635.4772965770499,633.9273569543245,605.0923491391068,636.1254825104048,0.24390165173074865,4.537535482468898,4.781437134199646,-0.345901508664485,-0.10199985693373637,1.0,0.0,2.7755575615628914e-17
baseline,8.0,762.8867693350405,653.3293774647349,651.7130114200642,618.0615730047035,652.3884321339573,0.24740446403054334,5.150761557048928,5.398166021079471,-0.10338134747806828,0.14402311655247504,1.0,0.0,2.7755575615628914e-17
baseline,10.0,953.6084616688006,667.2278038892076,665.5588299843006,627.9123974833308,664.5265616516992,0.2501355451884264,5.642215789200079,5.892351334388505,0.1547100295557759,0.4048455747442023,0.0,0.0,0.0
depth_10,0.0,0.0,221.1179395708372,219.43101856940697,219.43090153665864,219.43090153665864,0.7629055357083772,5.2927749128914503e-05,0.7629584634575061,5.2927749128914503e-05,0.7629584634575061,0.0,0.0,0.0
depth_10,0.5,30.976331981887913,251.5165152232858,249.7571071821056,245.9554582973075,249.72859687501142,0.6995198862461439,1.511490758936115,2.211010645182259,0.011335361842495343,0.7108552480886392,0.0,0.0,1.1102230246251565e-16
depth_10,1.0,61.95266396377583,272.1366023909504,270.22514853478293,262.63477872075543,271.25651589553235,0.7023876389187271,2.789176372211483,3.49156401113021,-0.37898884298840313,0.32339879593032406,1.0,0.0,-5.551115123125783e-17
depth_10,2.0,123.90532792755165,297.854695310521,295.701130578261,282.4933059749765,298.8337283389586,0.7230252758026403,4.434318078993169,5.15734335479581,-1.0517201205882747,-0.3286948447856343,1.0,-8.881784197001252e-16,-5.551115123125783e-17
depth_10,4.0,247.8106558551033,327.0469893071536,324.581335152719,303.43998191450504,328.03409782406936,0.753914341073137,6.464316728003449,7.218231069076586,-1.0557390174008305,-0.3018246763276934,1.0,0.0,-1.1102230246251565e-16
depth_10,6.0,371.715983782655,345.1756483824752,342.50406482160884,315.57614935228776,344.01467499205097,0.7739779945038489,7.801221087150199,8.575199081654048,-0.4376352090655853,0.3363427854382635,1.0,0.0,5.551115123125783e-17
depth_10,8.0,495.6213117102066,358.353166103091,355.5277552139379,324.0018083130966,354.62868322392956,0.7884431215937064,8.797451755113533,9.58589487670724,0.250889925094088,1.0393330466877944,0.0,0.0,0.0
depth_10,10.0,619.5266396377583,368.7064997510369,365.75821867376624,330.4015503793797,362.4500155716064,0.7996281810224277,9.589380257267102,10.389008438289528,0.897245669494204,1.6968738505166316,0.0,1.7763568394002505e-15,2.220446049250313e-16
depth_15,0.0,0.0,337.7336767119777,336.39415519134445,336.39411023460406,336.39411023460406,0.39662065497116444,1.3311299256222296e-05,0.39663396627042063,1.3311299256222296e-05,0.39663396627042063,0.0,5.551115123125783e-17,5.551115123125783e-17
depth_15,0.5,40.00202152036741,376.0365196861063,374.65016278247816,370.64722616124374,374.59975450918,0.36867613411202876,1.0645074112950113,1.43318354540704,0.013405153664393566,0.3820812877764223,0.0,0.0,0.0
depth_15,1.0,80.00404304073481,401.68625788117896,400.202622304047,392.18646246959645,401.00287178768366,0.3693518381629154,1.9956271037835138,2.364978941946429,-0.19922251954991713,0.1701293186129983,1.0,0.0,-2.7755575615628914e-17
depth_15,2.0,160.00808608146963,433.3968260925855,431.7582018381987,417.83124297655365,434.3462251390507,0.37808866049165357,3.213442744195335,3.591531404686988,-0.5971486510838285,-0.219059990592175,1.0,4.440892098500626e-16,5.551115123125783e-17
depth_15,4.0,320.01617216293926,468.921054500242,467.0844073892653,444.8812301152218,470.4162896435628,0.3916751217183269,4.734949958198575,5.126625079916902,-0.7105422591545705,-0.3188671374362436,1.0,0.0,5.551115123125783e-17
depth_15,6.0,480.0242582444089,490.7214784762434,488.7555648309349,460.55355798492644,490.8004191089683,0.4006169959001946,5.747049616328081,6.147666612228275,-0.41670364304879737,-0.016086647148602744,1.0,0.0,-6.938893903907228e-18
depth_15,8.0,640.0323443258785,506.4463870520933,504.3845854424365,471.4342326648926,504.539109737128,0.4071115250042713,6.506187746612284,6.913299271616555,-0.030511481302285162,0.3766000437019861,1.0,0.0,5.551115123125783e-17
depth_15,10.0,800.0404304073481,518.7319503991773,516.5941154783407,479.69869147847794,514.733469166749,0.4121270955435749,7.11261837090828,7.524745466451855,0.3586912875059642,0.7708183830495391,0.0,0.0,0.0
depth_30,0.0,0.0,703.5012990236017,702.6783059416177,702.6782715844455,702.6782715844455,0.11698529670467583,4.883739701310658e-06,0.11699018044437715,4.883739701310658e-06,0.11699018044437715,0.0,0.0,0.0
depth_30,0.5,60.480971043237936,759.5012106742716,758.6582344954874,754.4671970877469,758.5969788573703,0.11099076169159813,0.5518144472764936,0.6628052089680918,0.008065245618586478,0.11905600731018462,0.0,0.0,-1.3877787807814457e-17
depth_30,1.0,120.96194208647587,796.3504380642752,795.4669418430706,787.0333994431867,795.9709257399877,0.11094314499935021,1.0590240171630572,1.1699671621624075,-0.06328669801980527,0.04765644697954494,1.0,-2.220446049250313e-16,-6.938893903907228e-18
depth_30,2.0,241.92388417295174,841.3952560593979,840.4470352016366,825.8069705853788,842.209734562467,0.11269624483054273,1.7399747040199902,1.8526709488505329,-0.20949718317712832,-0.0968009383465856,1.0,0.0,1.3877787807814457e-17
depth_30,4.0,483.8477683459035,890.9741131258928,889.9441995913013,866.7051408946159,892.6121583417083,0.11559410306301346,2.6082754093891185,2.723869512452132,-0.2994429031217035,-0.18384880005869003,1.0,0.0,-2.7755575615628914e-17
depth_30,6.0,725.7716525188553,920.906005082678,919.8236086006439,890.4008835606487,921.9966944128357,0.11753604342464519,3.1949759125909507,3.312511956015596,-0.2359725965731714,-0.11843655314852623,1.0,0.0,1.3877787807814457e-17
depth_30,8.0,967.695536691807,942.2665766841507,941.1456316655521,906.8518964154581,942.2411659287487,0.11896262123010089,3.6394939710982954,3.7584565923283964,-0.11626585196854473,0.002696769261556152,1.0,0.0,1.3010426069826053e-18
depth_30,10.0,1209.6194208647587,958.8249841678278,957.6737938307493,919.3473272760706,957.4687095415669,0.12006261372898772,3.997232778403517,4.117295392132505,0.021389126542256044,0.14145174027124374,0.0,0.0,2.7755575615628914e-17
depth_40,0.0,0.0,951.1109429315848,950.4579927182214,950.4579620437829,950.4579620437829,0.06865131961901576,3.2251167623299624e-06,0.06865454473577809,3.2251167623299624e-06,0.06865454473577809,0.0,0.0,0.0
depth_40,0.5,71.1554586453524,1016.2830921682717,1015.616472372533,1011.3872871418032,1015.5568236080226,0.0655939079254328,0.416142437409517,0.48173634533494986,0.0058693060004788526,0.07146321392591166,0.0,-5.551115123125783e-17,0.0
depth_40,1.0,142.3109172907048,1058.919802820516,1058.2258045194947,1049.7012067923667,1058.642250456231,0.06553832492062375,0.8050276993991402,0.8705660243197639,-0.039327429294189455,0.0262108956264343,1.0,0.0,-3.469446951953614e-18
depth_40,2.0,284.6218345814096,1110.8541791003668,1110.1164008720732,1095.3180543785027,1111.60918960606,0.06641539836408224,1.332159231336293,1.3985746297003754,-0.13438206040650133,-0.0679666620424191,1.0,0.0,0.0
depth_40,4.0,569.2436691628192,1167.6904931965807,1166.8977031809677,1143.4344787002788,1169.2522041519323,0.06789384860390142,2.0093701727807862,2.077264021384688,-0.20163741887793687,-0.13374357027403547,1.0,0.0,2.7755575615628914e-17
depth_40,6.0,853.8655037442288,1201.8194463724262,1200.9915150984725,1171.3123617477984,1203.041165813428,0.06888982171596059,2.469518482186134,2.538408303902095,-0.17054564403515035,-0.10165582231918976,1.0,-4.440892098500626e-16,0.0
depth_40,8.0,1138.4873383256383,1226.0886500532204,1225.2350413031143,1190.666868540153,1226.4552993483699,0.06962047565394659,2.819386082846518,2.8890065585004643,-0.09952445487548046,-0.029903979221533872,1.0,0.0,0.0
depth_40,10.0,1423.1091729070479,1244.8527555226285,1243.978996723599,1205.3676595248505,1244.1456924353756,0.07018973088609524,3.101679056214022,3.1718687871001174,-0.013390797508947084,0.05679893337714817,1.0,0.0,-6.938893903907228e-18
mua_0.05,0.0,0.0,614.9467004371052,612.3021232234387,612.3020764865586,612.3020764865586,0.43004982574696476,7.600151374913479e-06,0.4300574258983397,7.600151374913479e-06,0.4300574258983397,0.0,0.0,0.0
mua_0.05,0.5,75.35460801627906,687.4500750156926,684.7131288399933,676.8270686216158,684.622768197273,0.39813017340013845,1.1471466081660453,1.5452767815661836,0.01314432073023014,0.41127449413036854,0.0,0.0,5.551115123125783e-17
mua_0.05,1.0,150.70921603255812,736.1183867455594,733.1872367753879,717.4020357682016,734.8741691209956,0.39819002254927904,2.14438347029667,2.542573492845949,-0.22916590265674297,0.16902411989253605,1.0,0.0,2.7755575615628914e-17
mua_0.05,2.0,301.41843206511624,796.3916176582778,793.1507533785053,765.7109039033119,798.5277804120196,0.40694354484819695,3.4455221359408594,3.8524656807890563,-0.6751737354198933,-0.2682301905716964,1.0,0.0,0.0
mua_0.05,4.0,602.8368641302325,864.0975546472573,860.4604201046042,816.6668581328222,867.1690841529536,0.42091712018996486,5.068127057674571,5.489044177864537,-0.7763780851211917,-0.3554609649312268,1.0,-8.881784197001252e-16,0.0
mua_0.05,6.0,904.2552961953487,905.7515903907909,901.8550003909182,846.1899191791969,905.7220906096122,0.43020515130328557,6.145733753302537,6.575938904605822,-0.4269482118188182,0.003256939484467371,1.0,0.0,-1.734723475976807e-18
mua_0.05,8.0,1205.673728260465,935.8466293955521,931.757510112748,866.6866077039015,931.6217291083474,0.4369433146802225,6.953158815229669,7.3901021299098915,0.014508894955186648,0.45145220963540916,0.0,0.0,0.0
mua_0.05,10.0,1507.092160325581,959.3876272982322,955.1454263419629,882.2549472701236,950.8073660116619,0.44217799308252287,7.597604659245913,8.039782652328435,0.4521697181479795,0.8943477112305024,0.0,0.0,0.0
mua_0.15,0.0,0.0,382.6690045176463,382.0240476761883,382.0239660215614,382.0239660215614,0.1685416989209681,2.1338186759274825e-05,0.16856303710772735,2.1338186759274825e-05,0.16856303710772735,0.0,2.7755575615628914e-17,2.7755575615628914e-17
mua_0.15,0.5,36.125203379647374,416.3964551360969,415.73352092705267,412.957422187182,415.6925501309558,0.15920745742841672,0.6666960550764865,0.8259035125049032,0.009839371971473828,0.16904682939989055,0.0,0.0,0.0
mua_0.15,1.0,72.25040675929475,438.6875528064145,437.98809250018974,432.40917144153775,438.37106975869153,0.15944384602437325,1.2717299642905233,1.4311738103148965,-0.08730068953444818,0.07214315648992509,1.0,0.0,-1.3877787807814457e-17
mua_0.15,2.0,144.5008135185895,466.0106720230039,465.2529945811991,455.56857379745486,466.5689326924789,0.16258800222656403,2.0781542924120417,2.240742294638606,-0.2823836856712166,-0.11979568344465252,1.0,0.0,-2.7755575615628914e-17
mua_0.15,4.0,289.001627037179,496.21417567195175,495.38272436850434,479.9969964036396,497.30797481192457,0.16755895825053638,3.1006224165260954,3.2681813747766317,-0.38798779595789146,-0.22042883770735505,1.0,0.0,-2.7755575615628914e-17
mua_0.15,6.0,433.5024405557685,514.5225627460686,513.6435043558023,494.1504319103259,515.1260252989191,0.17084933760235566,3.7885748569391273,3.9594241945414828,-0.28813526372962506,-0.11728592612726943,1.0,0.0,2.7755575615628914e-17
mua_0.15,8.0,578.003254074358,527.6227011258212,526.7087990743713,503.97659995839376,527.339740698035,0.17321128327114163,4.308419457212977,4.481630740484118,-0.11958197066150433,0.05362931260963731,1.0,8.881784197001252e-16,-1.3877787807814457e-17
mua_0.15,10.0,722.5040675929474,537.7977005418697,536.8560021208831,511.44010415433735,536.4942389936876,0.1751027235776251,4.7259216506387824,4.901024374216406,0.06726751096758928,0.24237023454521436,0.0,1.7763568394002505e-15,2.7755575615628914e-17
mua_0.2,0.0,0.0,335.78944194909866,335.3570104123993,335.35696759813584,335.35696759813584,0.12878056385254655,1.2750330446173959e-05,0.12879331418299272,1.2750330446173959e-05,0.12879331418299272,0.0,0.0,0.0
mua_0.2,0.5,29.566821149360603,363.2176925784476,362.773831788767,360.6745819065931,362.74268435901286,0.12220241435093711,0.5779591482098494,0.7001615625607864,0.008575416448746062,0.13077783079968316,0.0,1.1102230246251565e-16,0.0
mua_0.2,1.0,59.133642298721206,381.28450768026335,380.81758426641125,376.59494601365765,381.07781638912036,0.12246063095845795,1.1074770067223942,1.2299376376808522,-0.06825142838673563,0.05420920257172233,1.0,0.0,-6.938893903907228e-18
mua_0.2,2.0,118.26728459744241,403.3827494069949,402.8790906366558,395.5498540369372,403.7871209608764,0.12485877769426318,1.8169434886576568,1.94180226635192,-0.22510390579554226,-0.10024512810127907,1.0,-2.220446049250313e-16,-1.3877787807814457e-17
mua_0.2,4.0,236.53456919488482,427.72853600866375,427.17839293699325,415.543396898622,428.54401608537023,0.12861967938920987,2.720182325673864,2.848802005063074,-0.3192733318941624,-0.1906536525049525,1.0,0.0,-2.7755575615628914e-17
mua_0.2,6.0,354.8018537923272,442.4396006641733,441.85947658767503,427.1273343474272,442.9603478018788,0.13111938344294535,3.329752178180363,3.4608715616233083,-0.248818417824985,-0.11769903438203969,1.0,0.0,2.7755575615628914e-17
mua_0.2,8.0,473.06913838976965,452.9440646579964,452.3419731281634,435.16960196340597,452.8815921988445,0.13292845117369329,3.7912785495320964,3.9242070007057896,-0.11913591827029717,0.013792532903396106,1.0,0.0,1.214306433183765e-17
mua_0.2,10.0,591.336422987212,461.0903930493874,460.4710898859188,441.27813764111215,460.33828188453896,0.13431274492033654,4.162514017669173,4.296826762589509,0.02880302938031577,0.1631157743006523,0.0,0.0,0.0
separation_4,0.0,0.0,450.995316723888,449.89527380916337,449.89523969846863,449.89523969846863,0.2439144873422462,7.563425489530801e-06,0.24392205076773574,7.563425489530801e-06,0.24392205076773574,0.0,-2.7755575615628914e-17,-2.7755575615628914e-17
separation_4,0.5,47.2631516873467,495.5975029066349,494.4639307556479,490.36594973447916,494.4058619349647,0.22872838227365833,0.8268768500919456,1.055605232365604,0.011716931651711837,0.24044531392537016,0.0,0.0,0.0
separation_4,1.0,94.5263033746934,525.2405252395723,524.0378684772471,515.8149684135215,524.7059645085492,0.2289725762833418,1.5655494328003419,1.7945220090836835,-0.12719811195020397,0.10177446433313785,1.0,2.220446049250313e-16,-1.3877787807814457e-17
separation_4,2.0,189.0526067493868,561.7059341011292,560.3931562240396,546.1147658993035,562.630027812091,0.2337126594879918,2.5419689303416506,2.7756815898296425,-0.3982282280195318,-0.16451556853153995,1.0,0.0,-2.7755575615628914e-17
separation_4,4.0,378.1052134987736,602.244621284363,600.7919923744194,578.0748418325837,603.901899843723,0.24120247132232414,3.7720802708687406,4.013282742191065,-0.5163860928589674,-0.2751836215366433,1.0,-8.881784197001252e-16,0.0
separation_4,6.0,567.1578202481604,626.9476599018546,625.404235835314,596.5919962474558,627.5995303548641,0.2461806886371109,4.595637152927351,4.8418178415644615,-0.35015594761032376,-0.10397525897321283,1.0,0.0,-2.7755575615628914e-17
separation_4,8.0,756.2104269975472,644.684657502455,643.0742838050558,609.4477209912185,643.7284537574162,0.24979246499179109,5.215970695519339,5.46576316051113,-0.10147130767695847,0.1483211573148326,1.0,0.0,0.0
separation_4,10.0,945.263033746934,658.4958323399542,656.8324495849215,619.2123367699844,655.7628686345461,0.25260338385466585,5.7130373447094795,5.965640728564145,0.1624278997445892,0.41503128359925506,0.0,8.881784197001252e-16,0.0
separation_12,0.0,0.0,470.01271070258656,468.8886830904518,468.88865511316453,468.88865511316453,0.23914834355320203,5.952453338299839e-06,0.2391542960065403,5.952453338299839e-06,0.2391542960065403,0.0,0.0,0.0
separation_12,0.5,48.35603069629184,515.5589835681495,514.402016062662,510.2951806396029,514.3434291643633,0.2244103084927752,0.796579160474712,1.0209894689674872,0.011363762472573636,0.23577407096534883,0.0,0.0,2.7755575615628914e-17
separation_12,1.0,96.71206139258368,545.8007360283348,544.57578448509,536.3326640595615,545.2264679421804,0.2244320064788535,1.5102801959396084,1.734712202418462,-0.11921630260619787,0.10521570387265565,1.0,-2.220446049250313e-16,-1.3877787807814457e-17
separation_12,2.0,193.42412278516736,582.9796473617947,581.6462519755637,567.3330921944918,583.8341196058193,0.22872074389991845,2.455173151557595,2.683893895457514,-0.3752905680595423,-0.14656982415962386,1.0,0.0,0.0
separation_12,4.0,386.8482455703347,624.2704072469535,622.7994901020575,600.0321898574872,625.869449761355,0.2356217959109736,3.647025388400929,3.8826471843119026,-0.4917676096222653,-0.2561458137112917,1.0,0.0,0.0
separation_12,6.0,580.2723683555021,649.4084030539892,647.8483841214605,618.9775215868829,650.0503599562286,0.2402215501358393,4.445717425091196,4.685938975227035,-0.3390741210635367,-0.09885257092769739,1.0,0.0,0.0
separation_12,8.0,773.6964911406694,667.4467979802062,665.821107029058,632.1305128314108,666.5296304601483,0.24356861941172572,5.0476823470574725,5.291250966469198,-0.1061542932312161,0.1374143261805096,1.0,8.881784197001252e-16,2.7755575615628914e-17
separation_12,10.0,967.1206139258368,681.4863798294657,679.8087889475651,642.1209185381447,678.8352291029548,0.24616645784181923,5.530245581555327,5.7764120393971465,0.14285829818841841,0.3890247560302376,0.0,0.0,5.551115123125783e-17
separation_16,0.0,0.0,486.1026615061855,484.9597757750453,484.959714266184,484.959714266184,0.23511200856193387,1.2653471406306586e-05,0.23512466203334018,1.2653471406306586e-05,0.23512466203334018,0.0,0.0,0.0
separation_16,0.5,49.26346306651193,532.432477712582,531.2571438325529,527.1432601778773,531.1981412952711,0.22074796884641068,0.7726582856758584,0.993406254522269,0.011081693876993325,0.23182966272340402,0.0,0.0,-2.7755575615628914e-17
separation_16,1.0,98.52692613302386,563.1709341617678,561.9285117179273,553.6693539108438,562.5653405481611,0.22061196139139116,1.466545467119422,1.6871574285108133,-0.11307913665353113,0.10753282473786005,1.0,-2.220446049250313e-16,-1.3877787807814457e-17
separation_16,2.0,197.05385226604773,600.9416855609878,599.592262508539,585.2515252446111,601.7408890861134,0.22455141403431678,2.386377515239363,2.61092892927368,-0.35754327403143027,-0.1329918599971135,1.0,-4.440892098500626e-16,0.0
separation_16,4.0,394.10770453209545,642.8562136631031,641.3712207169982,618.5642427450732,644.4081774393067,0.23099923661670985,3.5477572569403955,3.7787564935571054,-0.47241617297332394,-0.2414169363566141,1.0,0.0,0.0
separation_16,6.0,591.1615567981432,668.3550269187245,666.7823966724633,637.8650959477632,668.9880295339609,0.23529863364856674,4.326637723967715,4.561936357616282,-0.33000916768235067,-0.09471053403378393,1.0,0.0,0.0
separation_16,8.0,788.2154090641909,686.643344296072,685.0061539008054,651.2649116286364,685.7565515935192,0.23843388403406812,4.913940046525854,5.152373930559921,-0.10928492920631241,0.1291489548277557,1.0,0.0,0.0
separation_16,10.0,985.2692613302386,700.8723472697834,699.1841654979798,661.4427937969281,698.2862086887444,0.24086865152831213,5.384913793228051,5.625782444756363,0.12811987985164325,0.3689885313799554,0.0,0.0,-5.551115123125783e-17
beta_0.25,0.0,0.0,465.5254385636454,464.5081256348839,464.5080567000059,464.5080567000059,0.2185300403561972,1.4807972305083935e-05,0.2185448483285023,1.4807972305083935e-05,0.2185448483285023,0.0,-2.7755575615628914e-17,-2.7755575615628914e-17
beta_0.25,0.5,48.577482683835385,511.3188060818251,510.2651767565908,506.1042081581651,510.20373975370137,0.20606113303520335,0.8137718677532548,1.0198330007884582,0.012015400599130005,0.21807653363433335,0.0,0.0,0.0
beta_0.25,1.0,97.15496536767077,541.7346500757856,540.6090665443542,532.2609332191548,541.2734216000017,0.20777395931272627,1.5410004370278856,1.7487743963406117,-0.12263477249509663,0.08513918681762962,1.0,2.220446049250313e-16,1.3877787807814457e-17
beta_0.25,2.0,194.30993073534154,579.1317118508598,577.8916150450221,563.4033313695378,580.1321352160281,0.21413035764772737,2.5017251480118277,2.715855505659555,-0.38687575298638976,-0.17274539533866237,1.0,0.0,-2.7755575615628914e-17
beta_0.25,4.0,388.6198614706831,620.6738879792892,619.2874474737141,596.2521782998755,622.4336502817209,0.2233766447125613,3.711332089196456,3.9347087339090177,-0.5069011068356403,-0.283524462123079,1.0,-4.440892098500626e-16,5.551115123125783e-17
beta_0.25,6.0,582.9297922060246,645.9700350009083,644.4880525402299,615.2842723483808,646.7505379575636,0.22941969137567284,4.520918712863829,4.7503384042395025,-0.3502461870898521,-0.12082649571417928,1.0,0.0,0.0
beta_0.25,8.0,777.2397229413662,664.1239703267489,662.5712764209538,628.4974992245621,663.3142298108226,0.23379579343163234,5.130635049903017,5.364430843334649,-0.11186968443605248,0.12192610899557987,1.0,0.0,-1.3877787807814457e-17
beta_0.25,10.0,971.5496536767077,678.2547998599283,676.6458553579387,638.5336571398265,675.6790858845496,0.23721829942403885,5.6191564329486585,5.856374732372697,0.14253780048275233,0.3797560999067912,0.0,0.0,-5.551115123125783e-17
beta_1,0.0,0.0,452.2989817576474,451.28389693354933,451.2838288373679,451.2838288373679,0.22442783756740867,1.5055568152366612e-05,0.22444289313556104,1.5055568152366612e-05,0.22444289313556104,0.0,0.0,0.0
beta_1,0.5,47.06921429075141,496.70493664351056,495.6612307045812,491.58847326280153,495.6049384340874,0.21012594438505175,0.819955096339769,1.0300810407248209,0.011333140933573767,0.22145908531862551,0.0,0.0,0.0
beta_1,1.0,94.13842858150282,526.210442932269,525.1071355698593,516.9330656339841,525.7711776472096,0.20967036614885942,1.553384210759063,1.7630545769079222,-0.12619325333984632,0.0834771128090131,1.0,2.220446049250313e-16,0.0
beta_1,2.0,188.27685716300564,562.5051165161108,561.3066485498236,547.1085323540012,563.5239654648756,0.21305903379330424,2.5240865867600997,2.7371456205534037,-0.39418608825905993,-0.1811270544657557,1.0,0.0,0.0
beta_1,4.0,376.5537143260113,602.8532957040305,601.5339133970448,578.9374648129212,604.6111396756085,0.21885628168374355,3.7482499880397477,3.9671062697234913,-0.5104436353740079,-0.2915873536902644,1.0,0.0,0.0
beta_1,6.0,564.830571489017,627.440508745928,626.0425927795072,597.3786368061528,628.2064142440743,0.22279657544183945,4.568394226035127,4.791190801476967,-0.3448648014282484,-0.12206822598640892,1.0,0.0,-1.3877787807814457e-17
beta_1,8.0,753.1074286520226,645.0945548768402,643.6386876675725,610.1816099728593,644.2674080506288,0.22568276204806048,5.186383521885528,5.412066283933588,-0.09746174081042759,0.1282210212376329,1.0,0.0,0.0
beta_1,10.0,941.3842858150282,658.8413537210926,657.3396874658093,619.9061580859009,656.2519226254128,0.22792531871320976,5.681721277586228,5.909646596299439,0.16510269646143075,0.39302801517464053,0.0,-8.881784197001252e-16,-5.551115123125783e-17

